Kinematic numerators from the worldsheet: cubic trees from labelled trees

In this note we revisit the problem of explicitly computing tree-level scattering amplitudes in various theories in any dimension from worldsheet formulas. The latter are known to produce cubic-tree expansion of tree amplitudes with kinematic numerators automatically satisfying Jacobi-identities, once any half-integrand on the worldsheet is reduced to logarithmic functions. We review a natural class of worldsheet functions called "Cayley functions", which are in one-to-one correspondence with labelled trees, and natural expansions of known half-integrands onto them with coefficients that are particularly compact building blocks of kinematic numerators. We present a general formula expressing kinematic numerators of all cubic trees as linear combinations of coefficients of labelled trees, which satisfy Jacobi identities by construction and include the usual combinations in terms of master numerators as a special case. Our results provide an efficient algorithm, which is implemented in a Mathematica package, for computing all tree amplitudes in theories including non-linear sigma model, special Galileon, Yang-Mills-scalar, Einstein-Yang-Mills and Dirac-Born-Infeld.

==> anc/Amp.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)




(*********)

AllLabelledTrees[n_,rule___ ]:=Module[{a, $Graph,$ImageSize},
$Graph=Graph/.{rule};
$ImageSize=ImageSize/.{rule};
(-1)^n Det@Table[If[i==j, - Sum[Subscript[a, i,jj],{jj,Complement[Range@(n-1),{i}]}],Subscript[a, i,j]],{i,2,n-1},{j,2,n-1}]//Expand//List@@@List@@#/.Subscript[a, i__]:> {i}&// If[ $Graph=!=True, #,       Graph[DirectedEdge@@@#, VertexLabels->"Name", If[ $ImageSize===ImageSize,   ImageSize->Automatic, ImageSize-> $ImageSize    ]]&/@#         ]& ]



AllLabelledTrees::usage="Generates all (n-1)-pt labelled trees with 1 as root. 
e.g.  AllLabelledTrees[4], AllLabelledTrees[4,Graph\[Rule] True], AllLabelledTrees[5,Graph\[Rule] True,ImageSize->100]
option: Graph-> True, ImageSize->100
see also: AllCubicTrees, nCayleyNLSM, nCayleyYM ";


(*********)


PlanarCubicTrees[ordering_ ,rule___]:=Module[{culi,v, orderingg,$Graph, n},
$Graph=Graph/.{rule};
orderingg=If[Head@ordering===Integer, Range@ordering,Flatten@{ordering}];
n=Length@orderingg;
orderingg= RotateRight[ orderingg,      n-Position[orderingg,n][[1,1]]][[;;-2]];


culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand//Function[sl,(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))/.{s@i__:> Subscript[s, i]} ]/@#&//List@@#&//
If[ $Graph=!=True, #,      cubictreegraph@Fpre@#&/@#    ]& ];


cubictreegraph=Function[sl, With[{sll=Cases[sl,_vertex,{0,Infinity}]},
sll//#/. vertex[i1_,i2_]:>Sequence[ UndirectedEdge[Union[i1,i2],i1],UndirectedEdge[Union[i1,i2],i2]]&//Graph[Append[#, UndirectedEdge[ Range@(Length@sll+1),{Length@sll+2}]],VertexLabels->Table[{i}->i,{i,Length@sll+2}],VertexSize->0]&]];


PlanarCubicTrees::usage="PlanarCubicTrees[ordering_] generates all n-pt planar cubic trees with the given ordering. 
PlanarCubicTrees[n_] generates all n-pt planar cubic trees with the canonical ordering (12...n). 
e.g. PlanarCubicTrees[{1,2,3,4}], PlanarCubicTrees[5], PlanarCubicTrees[{1,3,2,5,4},Graph-> True]
see also: AllCubicTrees, nCubicNLSM, nCubicYM ";



(*********)

AllCubicTrees[n_,rule___ ]:=Module[{culi,v, $Graph},
$Graph=Graph/.{rule};culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&//Function[sl,(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))/.{s@i__:> Subscript[s, i]} ]/@#&//List@@#&//
If[ $Graph=!=True, #,         cubictreegraph@Fpre@#&/@#        ]& ]


AllCubicTrees::usage="Generates all n-pt cubic trees. 
e.g. AllCubicTrees[4], AllCubicTrees[5,Graph-> True]
see also: PlanarCubicTrees, nCubicsGal, nCubicGR";



(* ::Code::Initialization:: *)
Fpre=Function[sl,Module[{temppre,nn,temp2,temp,ss},
temppre=Cases[sl,Subscript[s, i__]:> s@i,{0,Infinity}];
nn=Length@temppre+3;
temp2=temppre/.s[i__,nn]:> s@@Complement[Range@nn,{i,nn}];
temp=Product[ s@i,{i,nn-1}]Times@@temp2 ss@@Range@(nn-1);
temp //.{ ss[i__] s@i1__ s@i2__/; !IntersectingQ[{i1},{i2}]&& Union[{i1},{i2}]==={i}:>  ss@i1 ss@i2 vertex[{i1},{i2}] ,   ss@_-> 1}/.vertex@i__:> SortBy[vertex@i, #[[1]]&]]];

F[poles_,rule___]:= Module[{a, $Graph,$ImageSize,root},
$Graph=Graph/.{rule};
$ImageSize=ImageSize/.{rule};
root=(Root/.{rule}/.Root-> 1);
Fpre@(poles/.s@i__:> Subscript[s, i])/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2/.{-1-> 1}& //List@@@List@@#/.e-> List&// If[ $Graph=!=True, #,       Graph[UndirectedEdge@@@#, VertexLabels->"Name", If[ $ImageSize===ImageSize,   ImageSize->Automatic, ImageSize-> $ImageSize    ]]&/@#         ]& ];


F::usage="Generates a labelled tree set F(g)
e.g.  F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\)],  F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\) \!\(\*SubscriptBox[\(s\), \(5, 6\)]\), Graph-> True],  F[s[2,3]s[1,2,3]s[1,2,3,4]], F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\), Root->2 ]
option: Graph-> True, Root->1
see also: AllLabelledTrees, nCayleyNLSM, nCayleyYM";


(* ::Code::Initialization:: *)
 (********)

nCubicsGal[poles_]:=Module[{sl,fg,e,w},   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
fg=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;(fg )^2 /.{s@i__:> Subscript[s, i]}];


AmpsGal::usage="Produces the n-pt sGal amplitude 
e.g. AmpsGal[4], AmpsGal[4,Symmetric\[Rule] True], AmpsGal[4,Symmetric\[Rule] True]/.perm\[Rule] permutation
option: Symmetric\[Rule] True
see also: nCubicsGal, AmpNLSM";

nCubicsGal::usage="Produces a sGal cubic tree numerator
e.g. nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3, 4\)]\)], nCubicsGal[s[1,2]s[3,4]s[5,6]]
see also: AllCubicTrees, AmpsGal, nCubicNLSM";



(********)

 nCubicNLSM[poles_,ordering_]:=Module[{sl, e,w,root,fgpre,n=Length@ ordering,orderingg},
 
 orderingg= RotateRight[ ordering,      Length@ ordering-Position[ordering,Length@ ordering][[1,1]]][[;;-2]];

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
root=orderingg[[1]];
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

(fgpre/.e-> s ) ((-1)^n Coefficient[fgpre,Product[e@@orderingg[[{i+1,i}]], {i,n-2}] ]) /.{s@i__:> Subscript[s, i]} ]



AmpNLSM::usage="Produces a color-ordered NLSM amplitude
e.g. AmpNLSM[{1,2,3,4}], AmpNLSM[{1,4,5,6,2,3}]
see also: nCubicNLSM, nCayleyNLSM";


nCubicNLSM::usage="
nCubicNLSM[poles_] produces a  cubic tree numerator of det'A.
nCubicNLSM[poles_,ordering_] produces a color-ordered NLSM cubic tree numerator.
e.g. nCubicNLSM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicNLSM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2,3,4}], nCubicNLSM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]
see also: PlanarCubicTrees, AmpNLSM, nCayleyNLSM";


(********)

 nCubicNLSM[poles_]:=Module[{sl, e,w,root,fgpre,calO,rho,n},
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]);
root=1;
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

(fgpre/.e-> s )  AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i]} ]



(********)


nCayleyNLSM[pairs__]:=  Module[{root,temp,temp2,e,w,n},
n=Length@{pairs}+2;
root=1;
temp=Times@@e@@@Partition[Flatten@{pairs},2];
temp2=temp// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;
If[temp2=!=temp,Print@"Not a labelled tree with 1 as root"];
temp/.e-> s /.{s@i__:> Subscript[s, i]} ]

sgn[rho1_,rho2_]:= Product[Signature@sll  Signature@Select[rho1,MemberQ[sll,#]&] ,  {sll,Table[rho2[[{i,i+1}]],{i,Length@rho2-1  }]}];

nCayleyNLSM::usage="Produces a NLSM Cayley numerator
e.g. nCayleyNLSM[{2,1},{3,1}], nCayleyNLSM[{2,1},{3,2},{4,3},{5,3}]
see also: AllLabelledTrees, AmpNLSM, nCubicNLSM";



CaytoCubic::usage="Generate m(labelled_tree1,labelled_tree2)
 eg. CaytoCubic[{{1,2},{2,3},{2,4}},{{1,3},{3,2},{2,4}}] ";
 
 CaytoCubic[sl1_,sl2_]:=Module[{sll, sllt1, sllt2,sllt, com,TTall,TT1,rho,ptt,$rho,ii,n},
If[Union@@sl1===Union@@sl2===Range@Length[Union@@sl1], n=Length[Union@@sl1]+1;
sll@2=sl1//Sort/@#&;
Do[ sll@i= Subsets[sll@(i-1),{2}]//Select[#,Length[Union@@#]==i&]&//Union@@@#&//Union,{i,3,n-2}];
sllt1=Join@@(sll/@Range[2,n-2]);

If[sl1===sl2,sllt=sllt1,
sll@2=sl2//Sort/@#&;
Do[ sll@i= Subsets[sll@(i-1),{2}]//Select[#,Length[Union@@#]==i&]&//Union@@@#&//Union,{i,3,n-2}];
sllt2=Join@@(sll/@Range[2,n-2]);
sllt=Intersection[sllt1,sllt2]];

If[n===4,TTall=List/@Range@Length@sllt,
com=!IntersectingQ[#1,#2]|| MemberQ[{#1,#2},Union[#1,#2]]&;
TTall=Subsets[Range@Length@sllt,{2}]//Select[#,  Function[slot,   com@@sllt[[slot]] ]   ]& //UndirectedEdge@@@#&//FindClique[#,Infinity,All]&//Select[#,Length@#===n-3&]&//Sort/@#&];

If[TTall==={},0,
If[ sl1[[2;;,1]]===sl1[[;;-2,2]],ptt= Append[  sl1[[;;,1]] ,sl1[[-1,-1]]]   ,
If[sl2[[2;;,1]]===sl2[[;;-2,2]],ptt= Append[  sl2[[;;,1]] ,sl2[[-1,-1]]] ,

TT1=Reverse@sllt[[TTall[[1]]]];
rho[i__]:=  If[Length@{i}<= 2,{i},(ii=1; While[  !(SubsetQ[{i},TT1[[ii]]]&& ( Length@Complement[ {i},TT1[[ii]]]===1||MemberQ[  TT1[[ii+1;;]] ,Complement[ {i},TT1[[ii]]]]  )),  ii++];  {$rho@@TT1[[ii]],   $rho@@ Complement[ {i},TT1[[ii]]] })];
ptt=rho@@Range@(n-1)//.$rho-> rho//Flatten]];

(sl1//  Signature@# Signature@Select[ptt,Function[slot2,MemberQ[#,slot2]]]&/@#&//Times@@#&)(
sl2//  Signature@# Signature@Select[ptt,Function[slot2,MemberQ[#,slot2]]]&/@#&//Times@@#&) Total[1/Times@@(Function[sls,Subscript[s, Sequence@@sls]]/@sllt[[#]]) &/@ TTall]]]];


(* ::Code::Initialization:: *)
(********)


nCubicGR[poles_]:=Module[{sl,fg,e,w,$path,orderingg,path,tpath,root,n},   
   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
orderingg= Range[n-1];
root=orderingg[[1]];

fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg  (fg/. path-> tpath) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



(********)

nCubicBI[poles_]:=Module[{sl,fg,e,w,$path,orderingg,path,tpath,root,tfg,n},   sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
orderingg= Range[n-1];
root=orderingg[[1]];

fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;

fg  tfg  /.path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



(*****)

nCubicYM[poles_,ordering_]:=Module[{sl, e,w,root,fgpre,n=Length@ ordering,orderingg,$path,path,fg,med},
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];
root=orderingg[[1]];
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;

If[(med=((-1)^n Coefficient[fgpre,Product[e@@orderingg[[{i+1,i}]], {i,n-2}] ])
;med===0),0, fg= fgpre Sum[e[n,ii],{ii,Range[n-1]}] //Expand//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#/.  path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&;

fg   med] /.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]



(*****)
nCubicYM[poles_]:=Module[{sl, e,w,root,fgpre,calO,rho,n,fg, $path, path, orderingg},
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;
sl=Fpre@ (poles/.s@i__:> Subscript[s, i]);
orderingg=Range[n-1];
root=1;
fgpre=sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;


fg= fgpre Sum[e[n,ii],{ii,Range[n-1]}] //Expand//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#/.  path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&;

rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

fg   AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}  ]

(*********)


nCayleyYM[pairs__]:=  Module[{root,temp,temp2,e,w,n,orderingg,$path,path},
n=Length@{pairs}+2;
orderingg=Range[n-1];
root=1;
temp=Times@@e@@@Partition[Flatten@{pairs},2];
temp2=temp// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&;
If[temp2=!=temp,Print@"Not a labelled tree with 1 as root"];
temp2 Sum[e[n,ii],{ii,Range[n-1]}]//Expand //Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}/. path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&//#
/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}&  ]



AmpGR::usage="produces the n-pt GR amplitude
e.g. AmpGR[4],  AmpGR[4,Symmetric\[Rule] True],AmpGR[4]/.reducecdot, AmpGR[4,Symmetric\[Rule] True]/.perm->permutation
option: Symmetric\[Rule] True
see also: nCubicGR, AmpBI";


nCubicGR::usage="Produces a GR cubic tree numerator
e.g.  nCubicGR[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicGR[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 4\)]\)],nCubicGR[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)]/.reducecdot
see also: AllCubicTrees, AmpGR, nCubicBI";


AmpBI::usage="Produces the n-pt BI amplitude 
e.g.  AmpBI[4],  AmpBI[4,Symmetric\[Rule] True], AmpBI[4]/.reducecdot, AmpBI[4,Symmetric\[Rule] True]/.perm->permutation
option: Symmetric\[Rule] True
see also: nCubicBI, AmpYM";


nCubicBI::usage="Produces a BI cubic tree numerator
e.g. nCubicBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 4\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3, 4\)]\)],nCubicBI[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)]/.reducecdot
see also: AllCubicTrees, AmpBI, nCubicYM";


AmpYM::usage="Produce a color-ordered YM amplitude
e.g. AmpYM[{1,2,3,4}], AmpYM[{1,4,5,2,3}],  AmpYM[{1,3,2,4}]/.reducecdot
see also: nCubicYM, AmpYMs";

nCubicYM::usage=" nCubicYM[poles_] produces a cubic tree numerator of Pf'\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(n\)]\).
nCubicYM[poles_,ordering_] produces a color-ordered YM cubic tree numerator.
e.g. nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2,3,4}],nCubicYM[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\),{1,3,2,4}]/.reducecdot, nCubicYM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]
see also: PlanarCubicTrees, AmpYM, nCayleyYM";

nCayleyYM::usage="Produces a YM Cayley numerator
e.g. nCayleyYM[{2,1},{3,1}], nCayleyYM[{2,1},{3,1},{4,3}]
see also: AllLabelledTrees, AmpYM, nCubicYMs";


(* ::Code::Initialization:: *)
(***)

pfpipfpi[particles__]:=pfpipfpi[particles]= Module[{n,temp,nn, fshuffle,newhh$line,$line, pathh,path},n=Max@Flatten@{particles};

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &] ;



(* ::Code::Initialization:: *)
(***)

nCubicYMs[poles_,particles___, ordering_]:=Module[{orderingg},
If[Union@ordering==Union@particles,

Module[{sl,fgpre,pttt,med,n},
n=Length@ordering;

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a biadjoint scalar"];


orderingg=RotateLeft[ordering,Position[ordering,Max@ordering][[1,1]]][[;;-2]];

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;

fgpre=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand;
pttt=Product[e@@orderingg[[{i+1,i}]], {i,n-2}] /.e[i_,j_]/; i>j:> -e[j,i] ;
If[(med=(pttt/._e-> 1)((-1)^n Coefficient[fgpre,pttt/.{-1-> 1}])
;med===0),0, fgpre med// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]

,


Module[{sl,fgpre,rho,n,particless,calO},
particless=Sequence[particles,  ordering];

n=Length@Flatten@{particless};

sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ;
rho=calO@@Range@(n-1)//.(calO@@Union@@List@@#->calO@@@List@@# & /@ Cases[sl,_vertex,{0,Infinity}])//Flatten//#[[;;,1]]&;

fgpre=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand;

( fgpre// ( #/._e-> 1 )Coefficient[pfpipfpi@particless,#/.{-1-> 1} ] &/@ #&)  AngleBracket[(poles/.s@i__:> Subscript[s, i]),rho]/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ]]]




(*******)

nCayleyYMs[{pairs__}, particles__]:=  Module[{temp},
temp=Times@@e@@@Partition[Flatten@{pairs},2]/.e[i_,j_]/; i>j:> -e[j,i];
( temp/._e-> 1)Coefficient[pfpipfpi@particles,  temp/.{-1-> 1}]//#
/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]}&]





(******)

 nCubicEYM[poles_, particles__]:=Module[{sl,fg,temp,w,$path,orderingg,path,tpath,root,n,tfg},  
 sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a gluon"];

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

orderingg=Flatten@temp;

root=orderingg[[1]];


fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&;



fg  (tfg/.{\[Epsilon]->t\[Epsilon],f-> tf }) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];




(******)

nCubicDBI[poles_, particles__]:=Module[{sl,fg,temp,w,$path,orderingg,path,tpath,root,n,tfg},  
 sl=Fpre@ (poles/.s@i__:> Subscript[s, i]) ; 
n=Length@Cases[(poles/.s@i__:> Subscript[s, i]),s,{0,Infinity}]+3;

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

orderingg=Flatten@temp;

root=orderingg[[1]];


fg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//#/.e-> s& ;

tfg=(sl/.vertex[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpipfpi@particles,#/.{-1-> 1} ] &/@ #&;



fg  (tfg ) /.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} ];



AmpYMs::usage="AmpYMs[particles__,ordering_] produces a color-ordered YMs amplitude  
e.g. AmpYMs[{2, 3}, {4, 5}, {1, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1, 2, 5}, {3, 4, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1}, {2, 3}, {5, 4, 6}, {1, 2, 4, 5, 3, 6}]
where the last entry denotes the overall ordering. {1} denotes a gluon and the others scalar traces.
see also: nCubicYMs, nCayleyYMs, PlanarCubicTrees";


nCubicYMs::usage=" nCubicYMs[poles_,particles__] produces a cubic tree numerator of the half-integrand Pf'\[CapitalPi] \!\(\*UnderscriptBox[\(\[Product]\), \(i\)]\)PT(\!\(\*SubscriptBox[\(rho\), \(i\)]\)).
nCubicYMs[poles_,particles__,ordering_] produces a color-ordered YMs cubic tree numerator.
e.g.  nCubicYMs[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicYMs[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4},{1,2,3,4}], nCubicYMs[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6},{1,2,3,4,5,6}]
 where {1} and {2} denote gluons and the others scalar traces.
see also: PlanarCubicTrees, AmpYMs, nCayleyYMs";

nCayleyYMs::usage="nCayleyYMs[{pairs__},particles__] produces a YMs Cayley numerator 
e.g. nCayleyYMs[{{2,3},{3,1}},{2,3},{1,4}], nCayleyYMs[{{2,3},{3,4},{4,5},{5,1}},{2,3},{4,5},{1,6}]
see also: AmpYMs, nCubicYMs";


AmpEYM::usage="AmpEYM[particles__] produces an EYM amplitude  
e.g.  AmpEYM[{1},{2}, {3,4}], AmpEYM[{1,2}, {3,4}, {5,6}]
 where {1} and {2} denote gravitons and the others gluon traces.
see also: nCubicEYM, AllCubicTrees";


nCubicEYM::usage="nCubicEYM[poles_, particles__] produces an EYM cubic tree numerator 
e.g.  nCubicEYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicEYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4}], nCubicEYM[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6}]
 where {1} and {2} denote gravitons and the others gluon traces.
see also: AllCubicTrees, AmpEYM";


AmpDBI::usage="AmpDBI[ particles__] produces an DBI amplitude  
e.g.  AmpDBI[{1},{2}, {3,4}], AmpDBI[{1,2}, {3,4}, {5,6}]
see also: nCubicEYM, AllCubicTrees";


nCubicDBI::usage="nCubicDBI[poles_, particles__] produces an DBI cubic tree numerator 
e.g.  nCubicDBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1,2},{3,4}], nCubicDBI[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\),{1},{2},{3,4}], nCubicDBI[\!\(\*SubscriptBox[\(s\), \(2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4\)]\)\!\(\*SubscriptBox[\(s\), \(2, 3, 4, 5\)]\),{2,3},{4,5},{1,6}]
see also: AllCubicTrees, AmpEYM";



Subscript[s, i__]/;Sort@{i}!= {i}:= Subscript[s, Sequence@@Sort@{i}];
permutation[i__][j_]:=  Sum[j/.Subscript[a_, ii__/. Thread[{i}->  i1] ]:> Subscript[a, Sequence@@({ii}/. Thread[{i}->  i1]) ],{i1,Permutations@{i}}];

SetAttributes[CenterDot,Orderless];
reduceCenterDot={ex__\[CenterDot](i__ j_Integer):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_CenterDot):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Power):>j ex\[CenterDot]Times[i],ex__\[CenterDot](i__ j_Plus):>(ex\[CenterDot](#1 i)&)/@j,ex__\[CenterDot]i_Plus:>(ex\[CenterDot]#1&)/@i,ex__\[CenterDot](i__ j_Rational):>j ex\[CenterDot]Times[i]};

tracefieldstrength[f_List]:=Module[{fieldstrength,operate1,operate},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
operate1 [ff_List,g_List]:=Table[{ff[[i]][[1]],ff[[i]][[2]]\[CenterDot]g[[j]][[1]] g[[j]][[2]]},{i,Length[ff]},{j,Length[g]} ]//Flatten[#,1]&;
operate[i_List]:=Fold[operate1,fieldstrength[i[[1]]],fieldstrength/@(i[[1+Range[Length[i]-1]]])];
#[[1]]\[CenterDot]#[[2]]//.reduceCenterDot&/@operate@f//Plus@@#&];

eekkdotfieldstrength[aa_,f_List,bb_]:=Module[{fieldstrength,operate1,operate},
fieldstrength[i_]:={{Subscript[k, i],Subscript[\[Epsilon], i]},{-Subscript[\[Epsilon], i],Subscript[k, i]}};
operate1 [ff_List,g_List]:=Table[{ff[[i]][[1]],ff[[i]][[2]]\[CenterDot]g[[j]][[1]] g[[j]][[2]]},{i,Length[ff]},{j,Length[g]} ]//Flatten[#,1]&;
operate[i_List]:=Fold[operate1,fieldstrength[i[[1]]],fieldstrength/@(i[[1+Range[Length[i]-1]]])];
aa\[CenterDot]#[[1]]#[[2]]\[CenterDot]bb//.reduceCenterDot&/@operate@f//Plus@@#&];

reducecdot={cdot[ii__]:> If[Length@{ii}==2,CenterDot[{ii}[[1]],{ii}[[-1]]],eekkdotfieldstrength[{ii}[[1]],{ii}[[2;;-2,2]],{ii}[[-1]]]/.(Function[tftf, Subscript[\[Epsilon], tftf[[-1]]]->Subscript[t\[Epsilon], tftf[[-1]]]  ]/@ Select[{ii}[[2;;-2]],  #[[1]]===tf&])],
trace[ii__]:>( tracefieldstrength[{ii}[[;;,2]]] /.(Function[tftf, Subscript[\[Epsilon], tftf[[-1]]]->Subscript[t\[Epsilon], tftf[[-1]]]  ]/@ Select[{ii},  #[[1]]===tf&])  )       };


(**************)

AmpNLSM[ordering_]:=
Module[{n=Length@Flatten@{ordering},    orderingg,root,PlanarCubicTreespre, v,w,e, culi,ampNLSM,fg},
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

root=orderingg[[1]];

PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;


ampNLSM=Function[sl,
fg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2/.e-> s&;

(fg )/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampNLSM/@PlanarCubicTreespre//#/.{s@i__:> Subscript[s, i]} & ];




(**************)

AmpYM[ordering_]:=
Module[{n=Length@Flatten@{ordering},ampYM,    orderingg,root,PlanarCubicTreespre, v,w,e, culi,fg,$path,path},
orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

root=orderingg[[1]];

PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;

ampYM=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampYM/@PlanarCubicTreespre//#/. path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} & (*//#/.reducecdot&*)
];






(**************)

AmpsGal[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;

If[$Symmetric=!=True,

Module[{AllCubicTreespre,culi,ampsGal,fg,v,w,e},

If[n>=8, Print@("We suggest to use AmpsGal["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampsGal=Function[sl,
fg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;
(fg )^2/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampsGal/@AllCubicTreespre[[;;;;1]]],

Module[{$$PlanarCubicTreespre,culi,ampsGal,fg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampsGal=Function[sl,
fg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;
(fg)^2 (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i}))];
 (ampsGal/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]@#&]

]/.{s@i__:> Subscript[s, i]} ];







(**************)

AmpGR[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;
If[$Symmetric=!=True,

Module[{AllCubicTreespre,culi,ampGR,$path,path,tpath,fg,v,w,e,orderingg,root},
If[n>=7, Print@("We suggest to use AmpGR["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

orderingg= Range[n-1];

root=orderingg[[1]];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampGR=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
fg  (fg/. path-> tpath)/(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampGR/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)
],


Module[{$$PlanarCubicTreespre,culi,ampGR,branch,subbranch,$path,path,tpath,fg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampGR=Function[sl,
fg=(Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /. e[1,i_] :> -  w[{1,i},e[i,1]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&// # $path[n] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&/@#&//# //.  path[n,i__] e[i1_,i2_]/;MemberQ[{i},i2]:>   path[n,i] branch[e[i1,i2],Subscript[k, i2],1 ]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]/.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:> (*ee[i1,i2] *) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] //.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]]   //.branch[e[ii1_,ii2_],kii1_, ii3_]:> Module[{tempi, tempN,tempi2, ek},
tempi=Cases[ii3,_subbranch,{0,1}];
tempN=Plus@@Length/@tempi[[;;,-1]]+1;

tempi2=
Function[sli,
branch[sli[[1]], ek@sli[[1]],1] sli[[2]]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]//.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]] ]/@tempi;

cdot[ Subscript[\[Epsilon], ii1],kii1] Times@@(tempi2/.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>   cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] )-1/tempN   cdot[ Subscript[k, ii1],kii1]   Sum[  
Length@tempi[[iuu,-1]] Times@@(tempi2/.  ek@  tempi[[iuu,1]]  ->    Subscript[\[Epsilon], ii1] /.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>(*  ee[i1,i2]*) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] ), {iuu,Length@tempi2 }] ] &/@#&;
fg (fg/.\[Epsilon]-> t\[Epsilon]/. path-> tpath)  (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i})) //#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&   ]; 

 (ampGR/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]]]



(**************)

AmpBI[n_,rule___ ]:= Module[{ $Symmetric}, 
$Symmetric = Symmetric /.rule;

If[$Symmetric=!=True,


Module[{AllCubicTreespre,culi,ampBI,$path,path,tpath,fg,tfg,v,w,e,orderingg,root},

If[n>=7, Print@("We suggest to use AmpBI["<>ToString@n<>", Symmetric\[Rule] True ] to accelerate the computation")];

orderingg= Range[n-1];

root=orderingg[[1]];

AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampBI=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;

tfg=sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;

fg  tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampBI/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)
],


 
Module[{$$PlanarCubicTreespre,culi,ampBI,branch,subbranch,$path,path,tpath,fg,tfg,v,w,e},
$$PlanarCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[   If[{i}[[1]]!= 1 &&  j==  Length@{i}/2,1/2,1    ]v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,If[ {i}[[1]]==1,Length@{i}-1,    Floor[  Length@{i}/2]    ]}]  }//Expand;
ampBI=Function[sl,
fg=(Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /. e[1,i_] :> -  w[{1,i},e[i,1]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&// # $path[n] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&/@#&//# //.  path[n,i__] e[i1_,i2_]/;MemberQ[{i},i2]:>   path[n,i] branch[e[i1,i2],Subscript[k, i2],1 ]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]/.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:> (*ee[i1,i2] *) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] //.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]]   //.branch[e[ii1_,ii2_],kii1_, ii3_]:> Module[{tempi, tempN,tempi2, ek},
tempi=Cases[ii3,_subbranch,{0,1}];
tempN=Plus@@Length/@tempi[[;;,-1]]+1;

tempi2=
Function[sli,
branch[sli[[1]], ek@sli[[1]],1] sli[[2]]//.   branch[e[i1_,i2_],ki2_,i3_] e[i4_,i1_]:>  branch[e[i1,i2],ki2, i3 subbranch[e[i4,i1],1,{i4}]]//.    branch[e[i1_,i2_],ki2_, i3_.  subbranch[e[i4_,i1_], i6_,i66_]]  e[i7_,i8_]/;  MemberQ[i66,i8]     :>  branch[e[i1,i2], ki2,i3 subbranch[e[i4,i1], i6   e[i7,i8]   ,Append[i66,i7]]] ]/@tempi;

cdot[ Subscript[\[Epsilon], ii1],kii1] Times@@(tempi2/.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>   cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] )-1/tempN   cdot[ Subscript[k, ii1],kii1]   Sum[  
Length@tempi[[iuu,-1]] Times@@(tempi2/.  ek@  tempi[[iuu,1]]  ->    Subscript[\[Epsilon], ii1] /.  ek@_->  Subscript[k, ii1] /.branch[e[i1_,i2_],Subscript[ek_, i2_],1]:>(*  ee[i1,i2]*) cdot[Subscript[\[Epsilon], i1],Subscript[ek, i2]] ), {iuu,Length@tempi2 }] ] &/@#&;


tfg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;


fg  tfg  (sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@(1/ s@@#&/@{i})) //#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&   ]; 

 (ampBI/@$$PlanarCubicTreespre[[;;;;1]])//perm[Sequence@@Range[2,n-1]]//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]]];









(**************)

AmpYMs[particles__,ordering_]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,PlanarCubicTreespre,v,w,e,culi,ampYMs,fg},
n=Max@Flatten@{particles};

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a biadjoint scalar"];

orderingg= RotateRight[ Flatten@{ordering},      n-Position[Flatten@{ordering},n][[1,1]]][[;;-2]];

temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


PlanarCubicTreespre=culi@@orderingg//.{   culi[i__]:>Sum[  v[ {i}[[;;j]], {i}[[j+1;;]] ] culi@@{i}[[;;j]]  culi@@{i}[[j+1;;]]/.culi@_-> 1,{j,Length@{i}-1}]}//Expand;

ampYMs=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&;
fg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];
ampYMs/@PlanarCubicTreespre//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &]




(**************)

AmpEYM[particles__]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,$path, tpath,AllCubicTreespre,v,w,e,culi,ampEYM,fg,tfg,root},

n=Max@Flatten@{particles};

If[Length@SelectFirst[{particles},!FreeQ[#,n]&]===1,Print@"We suggest to set n as a gluon"];


temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


orderingg=Flatten@temp;
root=orderingg[[1]];


AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampEYM=Function[sl,
fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}])Sum[e[n,ii],{ii,Range[n-1]}]//Expand// # /.{ e[root,i_] :> -  w[{root,i},e[i,root]], e[i_,root] :>   w[{root,i},e[i,root]]}//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],-  w[Append[i1,i4],i2 e[i4,i3]] , w[Append[i1,i3],i2 e[i3,i4]]]}/.w[i1_,i2_]:> i2&//Function[sll,
Fold[#1 $path[#2] //.$path[ii___,j_]e[j_,j1_]:> $path[ii,j,j1]/.{$path@_-> 1, $path->path}&,sll,  {n,Sequence@@ orderingg[[2;;]]  }] ]/@#&;
tfg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&//#/.{\[Epsilon]-> t\[Epsilon],f-> tf}&;
fg tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampEYM/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)];






(**************)

AmpDBI[particles__]:=
Module[{orderingg,n, temp,nn,fshuffle,newhh$line  ,$line,pfpi,pathh,path,$path, tpath,AllCubicTreespre,v,w,e,culi,ampDBI,fg,tfg,root},

n=Max@Flatten@{particles};
temp=Join[Select[{particles},FreeQ[#,n]&],
{RotateRight[ Select[{particles},!FreeQ[#,n]&][[1]] ,      Length@Select[{particles},!FreeQ[#,n]&][[1]]-Position[Select[{particles},!FreeQ[#,n]&][[1]],n][[1,1]]][[;;-2]]}];

nn=Length@temp;


fshuffle[list1_,list2_]:=
ReplacePart[Range@(Length@list1+Length@list2),Thread[Flatten@{ #,Complement[Range@(Length@list1+Length@list2),#]}-> Flatten@{list1,list2}]]&/@Subsets[Range@(Length@list1+Length@list2),{Length@list1}];

newhh$line[i_,iii___]:=   If[ Length@ i[[1]]>1, 
 Sum[ (-1)^(Length@i[[1]]-bb) $line[ i[[1,1]],Sequence@@ slott,  i[[1,bb]],   Sequence@@ i[[2;;-2,1]] ,   i[[-1, jj]]]   cdot[Subscript[k, i[[1,bb]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

   ,{bb,2,Length@ i [[1]]}, {slott ,  fshuffle[i[[1,2;;bb-1]],Reverse[i[[1,bb+1;;-1]]]]},{jj,Length@i[[-1]]}] 
,
 Sum[  $line[ i[[1,1]],   Sequence@@ i[[2;;-2,1]],   i[[-1, jj]]]   cdot[Subscript[\[Epsilon], i[[1,1]]],   Sequence@@Table[Subscript[f, ju],{ju, i[[2;;-2,1]]}]   , Subscript[k, i[[-1,jj]]]     ]

If[ Length@{iii}===0,1,
Module[{iu},
iu=1;
While[ Length@temp[[{iii}[[iu]]]]==1&&  iu<= Length@{iii}-1,  iu++ ];
newhh$line[  Join[ {Join[i[[-1, jj;;]],i[[-1, ;;jj-1]]]},  temp[[{iii}[[;;iu]]]]],Sequence@@{iii}[[iu+1;;]]]] ]

  ,{jj,Length@i[[-1]]}]];


pfpi=pathh[Range[nn-1], {nn}]//.pathh[i_,j_]:> If[i==={},1,Sum[ path[ i[[1]],Sequence@@ i1, j1]  pathh[ Complement[i[[2;;]],i1] ,Join[j,{i[[1]]}, i1] ],{i1,Join@@Permutations/@Subsets[i[[2;;]]]}, {j1,j}  ]]//#/.path[i__]:>Module[{iu},
iu=2;
While[Length@temp[[{i}[[iu]]]]==1&&  iu<= Length@{i}-1,  iu++ ];
newhh$line[temp[[{i}[[;;iu]]]],Sequence@@{i}[[iu+1;;]]]] &// If[Length@temp[[-1]]>1, $line@@temp[[-1]]  , 1]#/.$line@i__:>    Product[e@@{i}[[{jj,jj+1}]],{jj,Length@{i}-1}]/.e[i_,j_]/; i>j:> -e[j,i] &;


orderingg=Flatten@temp;
root=orderingg[[1]];


AllCubicTreespre=culi@@Range@(n-1)//.{   culi[i__]:>Sum[  v[ {{i}[[1]],Sequence@@j}, Complement[{i}[[2;;]],j]]   culi[{i}[[1]],Sequence@@j] culi@@Complement[{i}[[2;;]],j]/.culi@_-> 1,{j,Subsets[{i}[[2;;]],Length@ {i}-2  ]}]}//Expand/@#&;

ampDBI=Function[sl,

fg=(sl/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]) //#/.e[i_,j_]/; i>j:> -e[j,i] &// Expand// ( #/._e-> 1 )Coefficient[pfpi,#/.{-1-> 1} ] &/@ #&;

tfg=Times@@Cases[sl,_v,{0,1}]/.v[i_,j_]:>Sum[ e[i1,j1],{i1,i},{j1,j}]//Expand// # /. e[1,i_] :>   w[{1,i},e[1,i]]//.{  w[i1_,i2_]e[i3_,i4_] /; IntersectingQ[i1,{i3,i4}]:> If[ MemberQ[i1,i3],  w[Append[i1,i4],i2 e[i3,i4]] , -w[Append[i1,i3],i2 e[i4,i3]]]}/.w[i1_,i2_]:> i2/.e-> s&;


fg tfg /(sl/.{_Integer}-> Sequence[]/.v[i___]:>Times@@( s@@#&/@{i}))];

ampDBI/@AllCubicTreespre[[;;;;1]]//#/.{ path[i__]:>   cdot[\!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[f, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]],tpath[i__]:>   cdot[\!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(1\)\(]\)]\)]\),Sequence@@Table[Subscript[tf, j] ,{j,{i}[[2;;-2]]}], If[ {i}[[1]]==n, \!\(\*SubscriptBox[\(t\[Epsilon]\), \({i}[\([\)\(-1\)\(]\)]\)]\) , \!\(\*SubscriptBox[\(k\), \({i}[\([\)\(-1\)\(]\)]\)]\) ]]}&//#/.{s@i__:> Subscript[s, i], cdot[Subscript[k, i_],Subscript[k, j_]]:>  Subscript[s, i,j],  cdot[i_,j_]:> CenterDot[i,j]} &(*//#/.reducecdot&*)];



==> anc/it_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231601,       5717]
NotebookOptionsPosition[    228009,       5657]
NotebookOutlinePosition[    228380,       5673]
CellTagsIndexPosition[    228337,       5670]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "@", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<Amp.m\>\""}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Generate", " ", "some", " ", "amplitudes"}], "*)"}], 
   "Subsubsection"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmpNLSM", "@", 
    RowBox[{"Range", "@", "4"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmpYM", "@", 
   RowBox[{"Range", "@", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", " ", "reducecdot"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmpsGal", "[", "4", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmpsGal", "[", 
   RowBox[{"4", ",", 
    RowBox[{"Symmetric", "\[Rule]", " ", "True"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%%", "-", "%"}], "/.", 
     RowBox[{"perm", "\[Rule]", " ", "permutation"}]}], "//", "Simplify"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmpGR", "@", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmpGR", "[", 
   RowBox[{"n", ",", 
    RowBox[{"Symmetric", "\[Rule]", " ", "True"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"%%", "-", "%"}], "/.", 
          RowBox[{"perm", "\[Rule]", " ", "permutation"}]}], "/.", 
         "reducecdot"}], "  ", "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["k", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", "  ", 
         SubscriptBox["s", 
          RowBox[{"i", ",", "j"}]]}]}], "/.", 
       RowBox[{
        SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"Sequence", "@@", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", 
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"{", "i", "}"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"i", ",", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
     
     RowBox[{
      SubscriptBox["s", 
       RowBox[{
        RowBox[{"n", "-", "2"}], ",", 
        RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"Sequence", "@@", "j"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", 
           RowBox[{
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", 
              RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
        "]"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
           SubscriptBox["k", "j"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ", 
      ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
           SubscriptBox["k", "j"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
        SubscriptBox["k", 
         RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
           SubscriptBox["k", "j"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], " ", ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
        SubscriptBox["k", 
         RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
           SubscriptBox["k", "j"]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}]}], " ", "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"numeric", " ", "check"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      SubscriptBox["s", 
       RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
      RowBox[{"Prime", "[", 
       RowBox[{
        RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
       RowBox[{"Prime", "[", 
        RowBox[{
         RowBox[{"200", "i"}], "+", 
         RowBox[{"10", "j"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
       RowBox[{"Prime", "[", 
        RowBox[{
         RowBox[{"300", "i"}], "+", 
         RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
       RowBox[{"Prime", "[", 
        RowBox[{
         RowBox[{"300", "i"}], "+", 
         RowBox[{"10", "j"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
        SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
       RowBox[{"Prime", "[", 
        RowBox[{
         RowBox[{"400", "i"}], "+", 
         RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AmpEYM", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "/@", "#"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AmpYMs", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
       "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "/@", "#"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Generate", " ", "cubic", " ", "tree", " ", "or", " ", "labeled", " ", 
     "tree", " ", "numerators"}], "*)"}], 
   "Subsubsection"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nCubicYM", "[", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nCubicYM", "[", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"2", ",", "3"}]], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nCubicYMs", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4"}], "]"}], 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nCayleyYM", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nCayleyNLSM", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nCayleyYMs", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8265514464912024`*^9, 3.826551481906262*^9}, 
   3.826551556551309*^9, 3.826551589021792*^9, {3.826551750005468*^9, 
   3.8265517507667294`*^9}, {3.8265517893325863`*^9, 3.826551926829177*^9}, {
   3.8265519677507353`*^9, 3.8265520726383247`*^9}, {3.826553805037608*^9, 
   3.826553833928726*^9}, {3.826555951363199*^9, 3.826555988688788*^9}, {
   3.826556209811234*^9, 3.82655625717076*^9}, {3.826556298683195*^9, 
   3.826556385771324*^9}, 3.826557798557925*^9, {3.826558743432205*^9, 
   3.826558746150496*^9}, {3.826558817506379*^9, 3.826558830689393*^9}, {
   3.8265593172631693`*^9, 3.8265593890047083`*^9}, {3.826559431205906*^9, 
   3.8265594878283863`*^9}, {3.8265601036691837`*^9, 3.826560154227766*^9}, {
   3.826560203629633*^9, 3.826560218326086*^9}, {3.826560296017543*^9, 
   3.8265603173774633`*^9}, {3.826560630308255*^9, 3.826560687364238*^9}, 
   3.826562690250648*^9, 3.8265627355871983`*^9, {3.826619467693666*^9, 
   3.826619468512999*^9}, {3.826619527088179*^9, 3.826619654902145*^9}, {
   3.8266198194422894`*^9, 3.826619844618855*^9}, {3.8266202423369007`*^9, 
   3.8266202516309023`*^9}, {3.826620447527999*^9, 3.826620546601541*^9}, 
   3.8266220984267406`*^9},
 CellLabel->
  "In[1411]:=",ExpressionUUID->"59c80b36-ca8b-4c5b-823e-b401c79a17ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdot", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "5"], ",", 
     SubscriptBox["f", "4"], ",", 
     SubscriptBox["f", "3"], ",", 
     SubscriptBox["\[Epsilon]", "1"]}], "]"}], " ", 
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}]}], "+", 
  RowBox[{
   RowBox[{"cdot", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "5"], ",", 
     SubscriptBox["f", "3"], ",", 
     SubscriptBox["\[Epsilon]", "1"]}], "]"}], " ", 
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
  RowBox[{
   RowBox[{"cdot", "[", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "5"], ",", 
     SubscriptBox["f", "2"], ",", 
     SubscriptBox["\[Epsilon]", "1"]}], "]"}], " ", 
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "2"]}], " ", 
   RowBox[{
    SubscriptBox["k", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "3"]}], " ", 
   RowBox[{
    SubscriptBox["k", "3"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "4"]}], " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "\[CenterDot]", 
    SubscriptBox["\[Epsilon]", "5"]}]}]}]], "Output",
 CellChangeTimes->{
  3.826607354175947*^9, 3.826609329939623*^9, 3.8266099841086483`*^9, 
   3.826613796593231*^9, 3.826614287908207*^9, 3.8266147833027487`*^9, 
   3.826614979964982*^9, {3.8266195582553596`*^9, 3.826619673882675*^9}, 
   3.826619774119669*^9, {3.826619830876863*^9, 3.826619845011878*^9}, 
   3.826620034532588*^9, {3.826620245958459*^9, 3.826620255339842*^9}, 
   3.8266204780482483`*^9, {3.826620518187909*^9, 3.826620547316843*^9}, 
   3.826621793679639*^9, {3.8266220912125883`*^9, 3.8266221005293007`*^9}},
 CellLabel->
  "Out[1429]=",ExpressionUUID->"2ee7c65f-296f-4043-9987-7b60ddc3e5a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "More", " ", "examples", " ", "can", " ", "be", " ", "found", " ", "by", 
     " ", 
     RowBox[{
      RowBox[{"using", " ", "?"}], ".", "   ", "For"}], " ", "example"}], 
    "*)"}], "Subsubsection"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"?", "F"}], "\[IndentingNewLine]", 
   RowBox[{"?", "nCubicYM"}], " ", "\[IndentingNewLine]", 
   RowBox[{"?", "nCubicsGal"}], "\[IndentingNewLine]", 
   RowBox[{"?", "AmpYMs"}]}]}]], "Input",
 CellChangeTimes->{{3.8265514464912024`*^9, 3.826551481906262*^9}, 
   3.826551556551309*^9, 3.826551589021792*^9, {3.826555994328575*^9, 
   3.8265560793913593`*^9}, {3.826556151772139*^9, 3.826556156687273*^9}, {
   3.826559511551373*^9, 3.826559513331699*^9}, 3.8266205564158077`*^9, {
   3.826622529367828*^9, 
   3.826622534650646*^9}},ExpressionUUID->"af17ff6c-b1e8-466a-801e-\
ad7ea53c8459"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Generates a labelled tree set F(g)\\ne.g.  F[\\!\\(\
\\*SubscriptBox[\\(s\\), \\(1, 2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\
\\)]\\)],  F[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\\)]\\) \
\\!\\(\\*SubscriptBox[\\(s\\), \\(5, 6\\)]\\), Graph-> True],  \
F[s[2,3]s[1,2,3]s[1,2,3,4]], F[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\\)]\\), Root->2 ]\\noption: \
Graph-> True, Root->1\\nsee also: AllLabelledTrees, nCayleyNLSM, \
nCayleyYM\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"poles_", ",", "rule___"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "a", ",", "$Graph", ",", "$ImageSize", ",", "root"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"$Graph", "=", 
                    RowBox[{"Graph", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", "rule", "}"}]}]}], ";", 
                    RowBox[{"$ImageSize", "=", 
                    RowBox[{"ImageSize", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", "rule", "}"}]}]}], ";", 
                    RowBox[{"root", "=", 
                    RowBox[{
                    RowBox[{"Root", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", "rule", "}"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"Root", "\[Rule]", "1"}]}]}], ";", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"$Graph", "=!=", "True"}], ",", "#1", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Graph", "[", 
                    RowBox[{
                    RowBox[{"Apply", "[", 
                    RowBox[{"UndirectedEdge", ",", "#1", ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], ",", 
                    RowBox[{"VertexLabels", "\[Rule]", "\<\"Name\"\>"}], ",", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"$ImageSize", "===", "ImageSize"}], ",", 
                    RowBox[{"ImageSize", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"ImageSize", "\[Rule]", "$ImageSize"}]}], "]"}]}],
                     "]"}], "&"}], ")"}], "/@", "#1"}]}], "]"}], "&"}], ")"}],
                     "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Apply", "[", 
                    RowBox[{"List", ",", 
                    RowBox[{"List", "@@", "#1"}], ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"e", "\[Rule]", "List"}]}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"root", ",", "i_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"i_", ",", "root"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], "}"}]}], "//.",
                     "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3_", ",", "i4_"}], "]"}]}], "/;", 
                    RowBox[{"IntersectingQ", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"{", 
                    RowBox[{"i3", ",", "i4"}], "}"}]}], "]"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i4"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i4", ",", "i3"}], "]"}]}]}], "]"}]}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3", ",", "i4"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    "}"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], "\[RuleDelayed]", 
                    "i2"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], "\[Rule]", "1"}], "}"}]}], "&"}], 
                    ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{
                    RowBox[{"Fpre", "[", 
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", "i"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{"e", "[", 
                    RowBox[{"i1", ",", "j1"}], "]"}]}]}]}]}], "]"}], "]"}], 
                    "]"}], "]"}]}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`F\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Generates a labelled tree set F(g)\\ne.g.  F[\\!\\(\
\\*SubscriptBox[\\(s\\), \\(1, 2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\
\\)]\\)],  F[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\\)]\\) \
\\!\\(\\*SubscriptBox[\\(s\\), \\(5, 6\\)]\\), Graph-> True],  \
F[s[2,3]s[1,2,3]s[1,2,3,4]], F[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(3, 4\\)]\\), Root->2 ]\\noption: \
Graph-> True, Root->1\\nsee also: AllLabelledTrees, nCayleyNLSM, \
nCayleyYM\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "Generates a labelled tree set F(g)\ne.g.  F[\!\(\*SubscriptBox[\(s\), \
\(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\)],  \
F[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\) \
\!\(\*SubscriptBox[\(s\), \(5, 6\)]\), Graph-> True],  \
F[s[2,3]s[1,2,3]s[1,2,3,4]], F[\!\(\*SubscriptBox[\(s\), \(1, \
2\)]\)\!\(\*SubscriptBox[\(s\), \(3, 4\)]\), Root->2 ]\noption: Graph-> True, \
Root->1\nsee also: AllLabelledTrees, nCayleyNLSM, nCayleyYM", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`F, {$CellContext`F[
         Pattern[$CellContext`poles, 
          Blank[]], 
         Pattern[$CellContext`rule, 
          BlankNullSequence[]]] :> 
       Module[{$CellContext`a, $CellContext`$Graph, $CellContext`$ImageSize, \
$CellContext`root}, $CellContext`$Graph = 
          ReplaceAll[Graph, {$CellContext`rule}]; $CellContext`$ImageSize = 
          ReplaceAll[ImageSize, {$CellContext`rule}]; $CellContext`root = 
          ReplaceAll[
            ReplaceAll[Root, {$CellContext`rule}], Root -> 1]; (
          If[$CellContext`$Graph =!= True, #, 
           Map[Graph[
             Apply[UndirectedEdge, #, {1}], VertexLabels -> "Name", 
             
             If[$CellContext`$ImageSize === ImageSize, ImageSize -> Automatic,
               ImageSize -> $CellContext`$ImageSize]]& , #]]& )[
           (ReplaceAll[
            Apply[List, 
             Apply[List, #], {1}], $CellContext`e -> List]& )[
            (ReplaceAll[
             ReplaceAll[
              ReplaceRepeated[
               ReplaceAll[#, {$CellContext`e[$CellContext`root, 
                   Pattern[$CellContext`i, 
                    
                    Blank[]]] :> -$CellContext`w[{$CellContext`root, \
$CellContext`i}, 
                    $CellContext`e[$CellContext`i, $CellContext`root]], \
$CellContext`e[
                   Pattern[$CellContext`i, 
                    
                    Blank[]], $CellContext`root] :> \
$CellContext`w[{$CellContext`root, $CellContext`i}, 
                   $CellContext`e[$CellContext`i, $CellContext`root]]}], {
               Condition[$CellContext`w[
                    Pattern[$CellContext`i1, 
                    Blank[]], 
                    Pattern[$CellContext`i2, 
                    Blank[]]] $CellContext`e[
                    Pattern[$CellContext`i3, 
                    Blank[]], 
                    Pattern[$CellContext`i4, 
                    Blank[]]], 
                  
                  IntersectingQ[$CellContext`i1, {$CellContext`i3, \
$CellContext`i4}]] :> If[
                  MemberQ[$CellContext`i1, $CellContext`i3], -$CellContext`w[
                    
                    Append[$CellContext`i1, $CellContext`i4], $CellContext`i2 \
$CellContext`e[$CellContext`i4, $CellContext`i3]], 
                  $CellContext`w[
                   
                   Append[$CellContext`i1, $CellContext`i3], $CellContext`i2 \
$CellContext`e[$CellContext`i3, $CellContext`i4]]]}], $CellContext`w[
                Pattern[$CellContext`i1, 
                 Blank[]], 
                Pattern[$CellContext`i2, 
                 Blank[]]] :> $CellContext`i2], {-1 -> 1}]& )[
             Expand[
              ReplaceAll[
               $CellContext`Fpre[
                ReplaceAll[$CellContext`poles, $CellContext`s[
                   Pattern[$CellContext`i, 
                    BlankSequence[]]] :> 
                 Subscript[$CellContext`s, $CellContext`i]]], \
$CellContext`vertex[
                 Pattern[$CellContext`i, 
                  Blank[]], 
                 Pattern[$CellContext`j, 
                  Blank[]]] :> Sum[
                 $CellContext`e[$CellContext`i1, $CellContext`j1], \
{$CellContext`i1, $CellContext`i}, {$CellContext`j1, $CellContext`j}]]]]]]]}],
     "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Global`F"], False]]], "Output",
 CellChangeTimes->{{3.826556080106192*^9, 3.82655610198461*^9}, {
   3.826556147963066*^9, 3.826556173027026*^9}, {3.826559491705298*^9, 
   3.8265595140532503`*^9}, 3.826562696610023*^9, 3.826607357663892*^9, 
   3.8266202578304462`*^9, 3.826620560673966*^9, 3.826621803371676*^9, 
   3.8266221542555304`*^9},
 CellLabel->
  "Out[1507]=",ExpressionUUID->"8a27f998-956f-4322-a693-71a4ea8ab603"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\" nCubicYM[poles_] produces a cubic tree numerator \
of Pf'\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \
\\(n\\)]\\).\\nnCubicYM[poles_,ordering_] produces a color-ordered YM cubic \
tree numerator.\\ne.g. nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)], nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\),{1,2,3,4}],nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(2, \
3\\)]\\),{1,3,2,4}]/.reducecdot, \
nCubicYM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]\\nsee also: PlanarCubicTrees, \
AmpYM, nCayleyYM\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"nCubicYM", "[", 
                    RowBox[{"poles_", ",", "ordering_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "sl", ",", "e", ",", "w", ",", "root", ",", "fgpre", ",", 
                    
                    RowBox[{"n", "=", 
                    RowBox[{"Length", "[", "ordering", "]"}]}], ",", 
                    "orderingg", ",", "$path", ",", "path", ",", "fg", ",", 
                    "med"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"sl", "=", 
                    RowBox[{"Fpre", "[", 
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], "]"}]}], ";", 
                    RowBox[{"orderingg", "=", 
                    RowBox[{
                    RowBox[{"RotateRight", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", "ordering", "}"}], "]"}], ",", 
                    RowBox[{"n", "-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", "ordering", "}"}], "]"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
                    "]"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"root", "=", 
                    RowBox[{
                    "orderingg", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"fgpre", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"root", ",", "i_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"i_", ",", "root"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], "}"}]}], "//.",
                     "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3_", ",", "i4_"}], "]"}]}], "/;", 
                    RowBox[{"IntersectingQ", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"{", 
                    RowBox[{"i3", ",", "i4"}], "}"}]}], "]"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i4"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i4", ",", "i3"}], "]"}]}]}], "]"}]}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3", ",", "i4"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    "}"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], "\[RuleDelayed]", 
                    "i2"}]}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"sl", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", "i"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{"e", "[", 
                    RowBox[{"i1", ",", "j1"}], "]"}]}]}]}]}], "]"}], "]"}]}], 
                    ";", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"med", "=", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"fgpre", ",", 
                    RowBox[{
                    UnderoverscriptBox["\[Product]", "i", 
                    RowBox[{"n", "-", "2"}]], 
                    RowBox[{"e", "@@", 
                    RowBox[{"orderingg", "\[LeftDoubleBracket]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], ",", "i"}], "}"}], 
                    "\[RightDoubleBracket]"}]}]}]}], "]"}]}]}], ";", 
                    RowBox[{"med", "===", "0"}]}], ",", "0", ",", 
                    RowBox[{
                    RowBox[{"fg", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"path", "[", "i__", "]"}], "\[RuleDelayed]", 
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["\[Epsilon]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["f", "j"], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], 
                    "}"}]}], "]"}]}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "n"}], ",", 
                    SubscriptBox["\[Epsilon]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]], ",", 
                    SubscriptBox["k", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]]}], "]"}]}],
                     "]"}]}]}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Function", "[", 
                    RowBox[{"sll", ",", 
                    RowBox[{"Fold", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", " ", 
                    RowBox[{"$path", "[", "#2", "]"}]}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$path", "[", 
                    RowBox[{"ii___", ",", "j_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"j_", ",", "j1_"}], "]"}]}], "\[RuleDelayed]", 
                    RowBox[{"$path", "[", 
                    RowBox[{"ii", ",", "j", ",", "j1"}], "]"}]}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$path", "[", "_", "]"}], "\[Rule]", "1"}], ",", 
                    RowBox[{"$path", "\[Rule]", "path"}]}], "}"}]}], "&"}], 
                    ",", "sll", ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"orderingg", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}]}]}],
                     "}"}]}], "]"}]}], "]"}], "/@", "#1"}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"fgpre", " ", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "ii", 
                    RowBox[{"Range", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]], 
                    RowBox[{"e", "[", 
                    RowBox[{"n", ",", "ii"}], "]"}]}]}], "]"}], "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"fg", " ", "med"}]}]}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["k", "i_"], ",", 
                    SubscriptBox["k", "j_"]}], "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", 
                    RowBox[{"i", ",", "j"}]]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"i", "\[CenterDot]", "j"}]}]}], "}"}]}]}]}], 
                    "]"}]}]},
                    {
                    RowBox[{
                    RowBox[{"nCubicYM", "[", "poles_", "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "sl", ",", "e", ",", "w", ",", "root", ",", "fgpre", ",", 
                    "calO", ",", "rho", ",", "n", ",", "fg", ",", "$path", 
                    ",", "path", ",", "orderingg"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"n", "=", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Cases", "[", 
                    RowBox[{
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], ",", "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}], 
                    "+", "3"}]}], ";", 
                    RowBox[{"sl", "=", 
                    RowBox[{"Fpre", "[", 
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], "]"}]}], ";", 
                    RowBox[{"orderingg", "=", 
                    RowBox[{"Range", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], ";", 
                    RowBox[{"root", "=", "1"}], ";", 
                    RowBox[{"fgpre", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"root", ",", "i_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"i_", ",", "root"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"root", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"i", ",", "root"}], "]"}]}], "]"}]}]}], "}"}]}], "//.",
                     "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3_", ",", "i4_"}], "]"}]}], "/;", 
                    RowBox[{"IntersectingQ", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"{", 
                    RowBox[{"i3", ",", "i4"}], "}"}]}], "]"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i4"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i4", ",", "i3"}], "]"}]}]}], "]"}]}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3", ",", "i4"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    "}"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], "\[RuleDelayed]", 
                    "i2"}]}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"sl", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", "i"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{"e", "[", 
                    RowBox[{"i1", ",", "j1"}], "]"}]}]}]}]}], "]"}], "]"}]}], 
                    ";", 
                    RowBox[{"fg", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"path", "[", "i__", "]"}], "\[RuleDelayed]", 
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["\[Epsilon]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["f", "j"], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], 
                    "}"}]}], "]"}]}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "n"}], ",", 
                    SubscriptBox["\[Epsilon]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]], ",", 
                    SubscriptBox["k", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]]}], "]"}]}],
                     "]"}]}]}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Function", "[", 
                    RowBox[{"sll", ",", 
                    RowBox[{"Fold", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", " ", 
                    RowBox[{"$path", "[", "#2", "]"}]}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$path", "[", 
                    RowBox[{"ii___", ",", "j_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"j_", ",", "j1_"}], "]"}]}], "\[RuleDelayed]", 
                    RowBox[{"$path", "[", 
                    RowBox[{"ii", ",", "j", ",", "j1"}], "]"}]}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"$path", "[", "_", "]"}], "\[Rule]", "1"}], ",", 
                    RowBox[{"$path", "\[Rule]", "path"}]}], "}"}]}], "&"}], 
                    ",", "sll", ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"orderingg", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}]}]}],
                     "}"}]}], "]"}]}], "]"}], "/@", "#1"}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"fgpre", " ", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "ii", 
                    RowBox[{"Range", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]], 
                    RowBox[{"e", "[", 
                    RowBox[{"n", ",", "ii"}], "]"}]}]}], "]"}], "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"rho", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", "All"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"calO", "@@", 
                    RowBox[{"Range", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"calO", "@@", 
                    RowBox[{"Union", "@@", 
                    RowBox[{"List", "@@", "#1"}]}]}], "\[Rule]", 
                    RowBox[{"Apply", "[", 
                    RowBox[{"calO", ",", 
                    RowBox[{"List", "@@", "#1"}], ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}]}], "&"}], ")"}], "/@", 
                    RowBox[{"Cases", "[", 
                    RowBox[{"sl", ",", "_vertex", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
                    "]"}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"fg", " ", 
                    RowBox[{"\[LeftAngleBracket]", 
                    RowBox[{
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], ",", "rho"}], 
                    "\[RightAngleBracket]"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["k", "i_"], ",", 
                    SubscriptBox["k", "j_"]}], "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", 
                    RowBox[{"i", ",", "j"}]]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"i", "\[CenterDot]", "j"}]}]}], "}"}]}]}]}], 
                    "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`nCubicYM\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\" nCubicYM[poles_] produces a cubic tree numerator \
of Pf'\\!\\(\\*SubscriptBox[\\(\[CapitalPsi]\\), \
\\(n\\)]\\).\\nnCubicYM[poles_,ordering_] produces a color-ordered YM cubic \
tree numerator.\\ne.g. nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)], nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\),{1,2,3,4}],nCubicYM[\\!\\(\\*SubscriptBox[\\(s\\), \\(2, \
3\\)]\\),{1,3,2,4}]/.reducecdot, \
nCubicYM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]\\nsee also: PlanarCubicTrees, \
AmpYM, nCayleyYM\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    " nCubicYM[poles_] produces a cubic tree numerator of \
Pf'\!\(\*SubscriptBox[\(\[CapitalPsi]\), \(n\)]\).\n\
nCubicYM[poles_,ordering_] produces a color-ordered YM cubic tree numerator.\n\
e.g. nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], \
nCubicYM[\!\(\*SubscriptBox[\(s\), \(1, \
2\)]\),{1,2,3,4}],nCubicYM[\!\(\*SubscriptBox[\(s\), \(2, \
3\)]\),{1,3,2,4}]/.reducecdot, nCubicYM[s[1,2]s[3,4]s[1,2,3,4],{1,2,4,3,6,5}]\
\nsee also: PlanarCubicTrees, AmpYM, nCayleyYM", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`nCubicYM, {$CellContext`nCubicYM[
         Pattern[$CellContext`poles, 
          Blank[]], 
         Pattern[$CellContext`ordering, 
          Blank[]]] :> 
       Module[{$CellContext`sl, $CellContext`e, $CellContext`w, \
$CellContext`root, $CellContext`fgpre, $CellContext`n = 
          Length[$CellContext`ordering], $CellContext`orderingg, \
$CellContext`$path, $CellContext`path, $CellContext`fg, $CellContext`med}, \
$CellContext`sl = $CellContext`Fpre[
            ReplaceAll[$CellContext`poles, $CellContext`s[
               Pattern[$CellContext`i, 
                BlankSequence[]]] :> 
             Subscript[$CellContext`s, $CellContext`i]]]; \
$CellContext`orderingg = Part[
            RotateRight[
             Flatten[{$CellContext`ordering}], $CellContext`n - Part[
              Position[
               Flatten[{$CellContext`ordering}], $CellContext`n], 1, 1]], 
            Span[1, -2]]; $CellContext`root = 
          Part[$CellContext`orderingg, 1]; $CellContext`fgpre = (ReplaceAll[
            ReplaceRepeated[
             ReplaceAll[#, {$CellContext`e[$CellContext`root, 
                 Pattern[$CellContext`i, 
                  
                  Blank[]]] :> -$CellContext`w[{$CellContext`root, \
$CellContext`i}, 
                  $CellContext`e[$CellContext`i, $CellContext`root]], \
$CellContext`e[
                 Pattern[$CellContext`i, 
                  
                  Blank[]], $CellContext`root] :> \
$CellContext`w[{$CellContext`root, $CellContext`i}, 
                 $CellContext`e[$CellContext`i, $CellContext`root]]}], {
             Condition[$CellContext`w[
                  Pattern[$CellContext`i1, 
                   Blank[]], 
                  Pattern[$CellContext`i2, 
                   Blank[]]] $CellContext`e[
                  Pattern[$CellContext`i3, 
                   Blank[]], 
                  Pattern[$CellContext`i4, 
                   Blank[]]], 
                
                IntersectingQ[$CellContext`i1, {$CellContext`i3, \
$CellContext`i4}]] :> If[
                MemberQ[$CellContext`i1, $CellContext`i3], -$CellContext`w[
                  
                  Append[$CellContext`i1, $CellContext`i4], $CellContext`i2 \
$CellContext`e[$CellContext`i4, $CellContext`i3]], 
                $CellContext`w[
                 
                 Append[$CellContext`i1, $CellContext`i3], $CellContext`i2 \
$CellContext`e[$CellContext`i3, $CellContext`i4]]]}], $CellContext`w[
              Pattern[$CellContext`i1, 
               Blank[]], 
              Pattern[$CellContext`i2, 
               Blank[]]] :> $CellContext`i2]& )[
            Expand[
             ReplaceAll[$CellContext`sl, $CellContext`vertex[
                Pattern[$CellContext`i, 
                 Blank[]], 
                Pattern[$CellContext`j, 
                 Blank[]]] :> Sum[
                $CellContext`e[$CellContext`i1, $CellContext`j1], \
{$CellContext`i1, $CellContext`i}, {$CellContext`j1, $CellContext`j}]]]]; 
         ReplaceAll[
           If[$CellContext`med = (-1)^$CellContext`n 
              Coefficient[$CellContext`fgpre, 
                Product[
                 Apply[$CellContext`e, 
                  
                  Part[$CellContext`orderingg, {$CellContext`i + 
                    1, $CellContext`i}]], {$CellContext`i, $CellContext`n - 
                  2}]]; $CellContext`med === 0, 
            0, $CellContext`fg = (ReplaceAll[#, $CellContext`path[
                 Pattern[$CellContext`i, 
                  BlankSequence[]]] :> $CellContext`cdot[
                 Subscript[$CellContext`\[Epsilon], 
                  Part[{$CellContext`i}, 1]], 
                 Apply[Sequence, 
                  Table[
                   Subscript[$CellContext`f, $CellContext`j], {$CellContext`j, 
                    Part[{$CellContext`i}, 
                    Span[2, -2]]}]], 
                 If[Part[{$CellContext`i}, 1] == $CellContext`n, 
                  Subscript[$CellContext`\[Epsilon], 
                   Part[{$CellContext`i}, -1]], 
                  Subscript[$CellContext`k, 
                   Part[{$CellContext`i}, -1]]]]]& )[
               (Map[
                Function[$CellContext`sll, 
                 Fold[ReplaceAll[
                   
                   ReplaceRepeated[# $CellContext`$path[#2], \
$CellContext`$path[
                    Pattern[$CellContext`ii, 
                    BlankNullSequence[]], 
                    Pattern[$CellContext`j, 
                    Blank[]]] $CellContext`e[
                    Pattern[$CellContext`j, 
                    Blank[]], 
                    Pattern[$CellContext`j1, 
                    
                    Blank[]]] :> $CellContext`$path[$CellContext`ii, \
$CellContext`j, $CellContext`j1]], {$CellContext`$path[
                    Blank[]] -> 
                    1, $CellContext`$path -> $CellContext`path}]& , \
$CellContext`sll, {$CellContext`n, 
                   Apply[Sequence, 
                    Part[$CellContext`orderingg, 
                    Span[2, All]]]}]], #]& )[
                Expand[$CellContext`fgpre Sum[
                   $CellContext`e[$CellContext`n, $CellContext`ii], \
{$CellContext`ii, 
                    
                    Range[$CellContext`n - 
                    1]}]]]]; $CellContext`fg $CellContext`med], \
{$CellContext`s[
              Pattern[$CellContext`i, 
               BlankSequence[]]] :> 
            Subscript[$CellContext`s, $CellContext`i], $CellContext`cdot[
              Subscript[$CellContext`k, 
               Pattern[$CellContext`i, 
                Blank[]]], 
              Subscript[$CellContext`k, 
               Pattern[$CellContext`j, 
                Blank[]]]] :> 
            Subscript[$CellContext`s, $CellContext`i, $CellContext`j], \
$CellContext`cdot[
              Pattern[$CellContext`i, 
               Blank[]], 
              Pattern[$CellContext`j, 
               Blank[]]] :> 
            CenterDot[$CellContext`i, $CellContext`j]}]], \
$CellContext`nCubicYM[
         Pattern[$CellContext`poles, 
          Blank[]]] :> 
       Module[{$CellContext`sl, $CellContext`e, $CellContext`w, \
$CellContext`root, $CellContext`fgpre, $CellContext`calO, $CellContext`rho, \
$CellContext`n, $CellContext`fg, $CellContext`$path, $CellContext`path, \
$CellContext`orderingg}, $CellContext`n = Length[
             Cases[
              ReplaceAll[$CellContext`poles, $CellContext`s[
                 Pattern[$CellContext`i, 
                  BlankSequence[]]] :> 
               Subscript[$CellContext`s, $CellContext`i]], $CellContext`s, {
              0, Infinity}]] + 3; $CellContext`sl = $CellContext`Fpre[
            ReplaceAll[$CellContext`poles, $CellContext`s[
               Pattern[$CellContext`i, 
                BlankSequence[]]] :> 
             Subscript[$CellContext`s, $CellContext`i]]]; \
$CellContext`orderingg = Range[$CellContext`n - 1]; $CellContext`root = 
          1; $CellContext`fgpre = (ReplaceAll[
            ReplaceRepeated[
             ReplaceAll[#, {$CellContext`e[$CellContext`root, 
                 Pattern[$CellContext`i, 
                  
                  Blank[]]] :> -$CellContext`w[{$CellContext`root, \
$CellContext`i}, 
                  $CellContext`e[$CellContext`i, $CellContext`root]], \
$CellContext`e[
                 Pattern[$CellContext`i, 
                  
                  Blank[]], $CellContext`root] :> \
$CellContext`w[{$CellContext`root, $CellContext`i}, 
                 $CellContext`e[$CellContext`i, $CellContext`root]]}], {
             Condition[$CellContext`w[
                  Pattern[$CellContext`i1, 
                   Blank[]], 
                  Pattern[$CellContext`i2, 
                   Blank[]]] $CellContext`e[
                  Pattern[$CellContext`i3, 
                   Blank[]], 
                  Pattern[$CellContext`i4, 
                   Blank[]]], 
                
                IntersectingQ[$CellContext`i1, {$CellContext`i3, \
$CellContext`i4}]] :> If[
                MemberQ[$CellContext`i1, $CellContext`i3], -$CellContext`w[
                  
                  Append[$CellContext`i1, $CellContext`i4], $CellContext`i2 \
$CellContext`e[$CellContext`i4, $CellContext`i3]], 
                $CellContext`w[
                 
                 Append[$CellContext`i1, $CellContext`i3], $CellContext`i2 \
$CellContext`e[$CellContext`i3, $CellContext`i4]]]}], $CellContext`w[
              Pattern[$CellContext`i1, 
               Blank[]], 
              Pattern[$CellContext`i2, 
               Blank[]]] :> $CellContext`i2]& )[
            Expand[
             ReplaceAll[$CellContext`sl, $CellContext`vertex[
                Pattern[$CellContext`i, 
                 Blank[]], 
                Pattern[$CellContext`j, 
                 Blank[]]] :> Sum[
                $CellContext`e[$CellContext`i1, $CellContext`j1], \
{$CellContext`i1, $CellContext`i}, {$CellContext`j1, $CellContext`j}]]]]; \
$CellContext`fg = (ReplaceAll[#, $CellContext`path[
              Pattern[$CellContext`i, 
               BlankSequence[]]] :> $CellContext`cdot[
              Subscript[$CellContext`\[Epsilon], 
               Part[{$CellContext`i}, 1]], 
              Apply[Sequence, 
               Table[
                Subscript[$CellContext`f, $CellContext`j], {$CellContext`j, 
                 Part[{$CellContext`i}, 
                  Span[2, -2]]}]], 
              If[Part[{$CellContext`i}, 1] == $CellContext`n, 
               Subscript[$CellContext`\[Epsilon], 
                Part[{$CellContext`i}, -1]], 
               Subscript[$CellContext`k, 
                Part[{$CellContext`i}, -1]]]]]& )[
            (Map[
             Function[$CellContext`sll, 
              Fold[ReplaceAll[
                ReplaceRepeated[# $CellContext`$path[#2], $CellContext`$path[
                    Pattern[$CellContext`ii, 
                    BlankNullSequence[]], 
                    Pattern[$CellContext`j, 
                    Blank[]]] $CellContext`e[
                    Pattern[$CellContext`j, 
                    Blank[]], 
                    Pattern[$CellContext`j1, 
                    
                    Blank[]]] :> $CellContext`$path[$CellContext`ii, \
$CellContext`j, $CellContext`j1]], {$CellContext`$path[
                   Blank[]] -> 
                 1, $CellContext`$path -> $CellContext`path}]& , \
$CellContext`sll, {$CellContext`n, 
                Apply[Sequence, 
                 Part[$CellContext`orderingg, 
                  Span[2, All]]]}]], #]& )[
             Expand[$CellContext`fgpre Sum[
                $CellContext`e[$CellContext`n, $CellContext`ii], \
{$CellContext`ii, 
                 Range[$CellContext`n - 1]}]]]]; $CellContext`rho = (Part[#, 
            Span[1, All], 1]& )[
            Flatten[
             ReplaceRepeated[
              Apply[$CellContext`calO, 
               Range[$CellContext`n - 1]], 
              Map[Apply[$CellContext`calO, 
                 Apply[Union, 
                  Apply[List, #]]] -> Apply[$CellContext`calO, 
                 Apply[List, #], {1}]& , 
               Cases[$CellContext`sl, 
                Blank[$CellContext`vertex], {0, Infinity}]]]]]; 
         ReplaceAll[$CellContext`fg AngleBracket[
             ReplaceAll[$CellContext`poles, $CellContext`s[
                Pattern[$CellContext`i, 
                 BlankSequence[]]] :> 
              Subscript[$CellContext`s, $CellContext`i]], $CellContext`rho], \
{$CellContext`s[
              Pattern[$CellContext`i, 
               BlankSequence[]]] :> 
            Subscript[$CellContext`s, $CellContext`i], $CellContext`cdot[
              Subscript[$CellContext`k, 
               Pattern[$CellContext`i, 
                Blank[]]], 
              Subscript[$CellContext`k, 
               Pattern[$CellContext`j, 
                Blank[]]]] :> 
            Subscript[$CellContext`s, $CellContext`i, $CellContext`j], \
$CellContext`cdot[
              Pattern[$CellContext`i, 
               Blank[]], 
              Pattern[$CellContext`j, 
               Blank[]]] :> CenterDot[$CellContext`i, $CellContext`j]}]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Global`nCubicYM"], False]]], "Output",
 CellChangeTimes->{{3.826556080106192*^9, 3.82655610198461*^9}, {
   3.826556147963066*^9, 3.826556173027026*^9}, {3.826559491705298*^9, 
   3.8265595140532503`*^9}, 3.826562696610023*^9, 3.826607357663892*^9, 
   3.8266202578304462`*^9, 3.826620560673966*^9, 3.826621803371676*^9, 
   3.8266221543565474`*^9},
 CellLabel->
  "Out[1508]=",ExpressionUUID->"9485b98f-eb71-48e6-86a2-4b5be96ec651"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Produces a sGal cubic tree numerator\\ne.g. \
nCubicsGal[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2\\)]\\)], \
nCubicsGal[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2, \
3\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2, 3, 4\\)]\\)], \
nCubicsGal[s[1,2]s[3,4]s[5,6]]\\nsee also: AllCubicTrees, AmpsGal, nCubicNLSM\
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"nCubicsGal", "[", "poles_", "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"sl", ",", "fg", ",", "e", ",", "w"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"sl", "=", 
                    RowBox[{"Fpre", "[", 
                    RowBox[{"poles", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}]}], "]"}]}], ";", 
                    RowBox[{"fg", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"1", ",", "i_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "i"}], "}"}], ",", 
                    RowBox[{"e", "[", 
                    RowBox[{"1", ",", "i"}], "]"}]}], "]"}]}]}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3_", ",", "i4_"}], "]"}]}], "/;", 
                    RowBox[{"IntersectingQ", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"{", 
                    RowBox[{"i3", ",", "i4"}], "}"}]}], "]"}]}], 
                    "\[RuleDelayed]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i4"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i3", ",", "i4"}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"i1", ",", "i3"}], "]"}], ",", 
                    RowBox[{"i2", " ", 
                    RowBox[{"e", "[", 
                    RowBox[{"i4", ",", "i3"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
                    "}"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"i1_", ",", "i2_"}], "]"}], "\[RuleDelayed]", 
                    "i2"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"e", "\[Rule]", "s"}]}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"sl", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"vertex", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", "i"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{"e", "[", 
                    RowBox[{"i1", ",", "j1"}], "]"}]}]}]}]}], "]"}], "]"}]}], 
                    ";", 
                    RowBox[{
                    SuperscriptBox["fg", "2"], "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}], "}"}]}]}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`nCubicsGal\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Produces a sGal cubic tree numerator\\ne.g. \
nCubicsGal[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2\\)]\\)], \
nCubicsGal[\\!\\(\\*SubscriptBox[\\(s\\), \\(1, \
2\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2, \
3\\)]\\)\\!\\(\\*SubscriptBox[\\(s\\), \\(1, 2, 3, 4\\)]\\)], \
nCubicsGal[s[1,2]s[3,4]s[5,6]]\\nsee also: AllCubicTrees, AmpsGal, nCubicNLSM\
\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "Produces a sGal cubic tree numerator\ne.g. \
nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)], \
nCubicsGal[\!\(\*SubscriptBox[\(s\), \(1, 2\)]\)\!\(\*SubscriptBox[\(s\), \
\(1, 2, 3\)]\)\!\(\*SubscriptBox[\(s\), \(1, 2, 3, 4\)]\)], \
nCubicsGal[s[1,2]s[3,4]s[5,6]]\nsee also: AllCubicTrees, AmpsGal, nCubicNLSM",
     "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`nCubicsGal, {$CellContext`nCubicsGal[
         Pattern[$CellContext`poles, 
          Blank[]]] :> 
       Module[{$CellContext`sl, $CellContext`fg, $CellContext`e, \
$CellContext`w}, $CellContext`sl = $CellContext`Fpre[
            ReplaceAll[$CellContext`poles, $CellContext`s[
               Pattern[$CellContext`i, 
                BlankSequence[]]] :> 
             Subscript[$CellContext`s, $CellContext`i]]]; $CellContext`fg = (
           ReplaceAll[
            ReplaceAll[
             ReplaceRepeated[
              ReplaceAll[#, $CellContext`e[1, 
                 Pattern[$CellContext`i, 
                  Blank[]]] :> $CellContext`w[{1, $CellContext`i}, 
                 $CellContext`e[1, $CellContext`i]]], {
              Condition[$CellContext`w[
                   Pattern[$CellContext`i1, 
                    Blank[]], 
                   Pattern[$CellContext`i2, 
                    Blank[]]] $CellContext`e[
                   Pattern[$CellContext`i3, 
                    Blank[]], 
                   Pattern[$CellContext`i4, 
                    Blank[]]], 
                 
                 IntersectingQ[$CellContext`i1, {$CellContext`i3, \
$CellContext`i4}]] :> If[
                 MemberQ[$CellContext`i1, $CellContext`i3], 
                 $CellContext`w[
                  
                  Append[$CellContext`i1, $CellContext`i4], $CellContext`i2 \
$CellContext`e[$CellContext`i3, $CellContext`i4]], -$CellContext`w[
                   
                   Append[$CellContext`i1, $CellContext`i3], $CellContext`i2 \
$CellContext`e[$CellContext`i4, $CellContext`i3]]]}], $CellContext`w[
               Pattern[$CellContext`i1, 
                Blank[]], 
               Pattern[$CellContext`i2, 
                
                Blank[]]] :> $CellContext`i2], $CellContext`e -> \
$CellContext`s]& )[
            Expand[
             ReplaceAll[$CellContext`sl, $CellContext`vertex[
                Pattern[$CellContext`i, 
                 Blank[]], 
                Pattern[$CellContext`j, 
                 Blank[]]] :> Sum[
                $CellContext`e[$CellContext`i1, $CellContext`j1], \
{$CellContext`i1, $CellContext`i}, {$CellContext`j1, $CellContext`j}]]]]; 
         ReplaceAll[$CellContext`fg^2, {$CellContext`s[
              Pattern[$CellContext`i, 
               BlankSequence[]]] :> 
            Subscript[$CellContext`s, $CellContext`i]}]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> "Global`nCubicsGal"],
    False]]], "Output",
 CellChangeTimes->{{3.826556080106192*^9, 3.82655610198461*^9}, {
   3.826556147963066*^9, 3.826556173027026*^9}, {3.826559491705298*^9, 
   3.8265595140532503`*^9}, 3.826562696610023*^9, 3.826607357663892*^9, 
   3.8266202578304462`*^9, 3.826620560673966*^9, 3.826621803371676*^9, 
   3.8266221544551888`*^9},
 CellLabel->
  "Out[1509]=",ExpressionUUID->"5ab96548-7178-439b-b14e-c0b4207d525c"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"AmpYMs[particles__,ordering_] produces a \
color-ordered YMs amplitude  \\ne.g. AmpYMs[{2, 3}, {4, 5}, {1, 6}, {1, 2, 3, \
4, 5, 6}], AmpYMs[{1, 2, 5}, {3, 4, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1}, {2, \
3}, {5, 4, 6}, {1, 2, 4, 5, 3, 6}]\\nwhere the last entry denotes the overall \
ordering. {1} denotes a gluon and the others scalar traces.\\nsee also: \
nCubicYMs, nCayleyYMs, PlanarCubicTrees\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"AmpYMs", "[", 
                    RowBox[{"particles__", ",", "ordering_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "orderingg", ",", "n", ",", "temp", ",", "nn", ",", 
                    "fshuffle", ",", "newhh$line", ",", "$line", ",", "pfpi", 
                    ",", "pathh", ",", "path", ",", "PlanarCubicTreespre", 
                    ",", "v", ",", "w", ",", "e", ",", "culi", ",", "ampYMs", 
                    ",", "fg"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"n", "=", 
                    RowBox[{"Max", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", "particles", "}"}], "]"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"SelectFirst", "[", 
                    RowBox[{
                    RowBox[{"{", "particles", "}"}], ",", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#1", ",", "n"}], "]"}]}], "&"}]}], "]"}], "]"}], 
                    "===", "1"}], ",", 
                    RowBox[{
                    "Print", 
                    "[", "\<\"We suggest to set n as a biadjoint scalar\"\>", 
                    "]"}]}], "]"}], ";", 
                    RowBox[{"orderingg", "=", 
                    RowBox[{
                    RowBox[{"RotateRight", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", "ordering", "}"}], "]"}], ",", 
                    RowBox[{"n", "-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", "ordering", "}"}], "]"}], ",", "n"}], "]"}], 
                    "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
                    "]"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"temp", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"{", "particles", "}"}], ",", 
                    RowBox[{
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#1", ",", "n"}], "]"}], "&"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"RotateRight", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"{", "particles", "}"}], ",", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#1", ",", "n"}], "]"}]}], "&"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"{", "particles", "}"}], ",", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#1", ",", "n"}], "]"}]}], "&"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}], "-", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"{", "particles", "}"}], ",", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#1", ",", "n"}], "]"}]}], "&"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "n"}], "]"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
                    "]"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], "}"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"nn", "=", 
                    RowBox[{"Length", "[", "temp", "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"fshuffle", "[", 
                    RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"ReplacePart", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "list1", "]"}], "+", 
                    RowBox[{"Length", "[", "list2", "]"}]}], "]"}], ",", 
                    RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{"#1", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "list1", "]"}], "+", 
                    RowBox[{"Length", "[", "list2", "]"}]}], "]"}], ",", 
                    "#1"}], "]"}]}], "}"}], "]"}], "\[Rule]", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{"list1", ",", "list2"}], "}"}], "]"}]}], "]"}]}], 
                    "]"}], "&"}], ")"}], "/@", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{
                    RowBox[{"Length", "[", "list1", "]"}], "+", 
                    RowBox[{"Length", "[", "list2", "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Length", "[", "list1", "]"}], "}"}]}], "]"}]}]}],
                     ";", 
                    RowBox[{
                    RowBox[{"newhh$line", "[", 
                    RowBox[{"i_", ",", "iii___"}], "]"}], ":=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ">", "1"}], ",", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"bb", "=", "2"}], 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}]], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "slott", 
                    RowBox[{"fshuffle", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", ";;", 
                    RowBox[{"bb", "-", "1"}]}]}], "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"bb", "+", "1"}], ";;", 
                    RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}], 
                    "]"}]}], "]"}]], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "jj", 
                    RowBox[{"Length", "[", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], "-", "bb"}]], " ", 
                    RowBox[{"$line", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Sequence", "@@", "slott"}], ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "bb"}], "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "jj"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], " ", 
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "bb"}], "\[RightDoubleBracket]"}]], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["f", "ju"], ",", 
                    RowBox[{"{", 
                    RowBox[{"ju", ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
                    SubscriptBox["k", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "jj"}], 
                    "\[RightDoubleBracket]"}]]}], "]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "iii", "}"}], "]"}], "===", "0"}], ",", "1", 
                    ",", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "iu", "}"}], ",", 
                    RowBox[{
                    RowBox[{"iu", "=", "1"}], ";", 
                    RowBox[{"While", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", "iu", 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], 
                    "]"}], "\[Equal]", "1"}], "&&", 
                    RowBox[{"iu", "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "iii", "}"}], "]"}], "-", "1"}]}]}], ",", 
                    RowBox[{"iu", "++"}]}], "]"}], ";", 
                    RowBox[{"newhh$line", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"jj", ";;", "All"}]}], "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"1", ";;", 
                    RowBox[{"jj", "-", "1"}]}]}], "\[RightDoubleBracket]"}]}],
                     "]"}], "}"}], ",", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "iu"}], "\[RightDoubleBracket]"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"iu", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}]}], "]"}]}]}], "]"}]}], 
                    "]"}]}]}]}]}], ",", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "jj", 
                    RowBox[{"Length", "[", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]], 
                    RowBox[{
                    RowBox[{"$line", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "jj"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], " ", 
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["\[Epsilon]", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]], ",", 
                    
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["f", "ju"], ",", 
                    RowBox[{"{", 
                    RowBox[{"ju", ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "2"}]}], ",", "1"}], 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], ",", 
                    SubscriptBox["k", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "jj"}], 
                    "\[RightDoubleBracket]"}]]}], "]"}], " ", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "iii", "}"}], "]"}], "===", "0"}], ",", "1", 
                    ",", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "iu", "}"}], ",", 
                    RowBox[{
                    RowBox[{"iu", "=", "1"}], ";", 
                    RowBox[{"While", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", "iu", 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], 
                    "]"}], "\[Equal]", "1"}], "&&", 
                    RowBox[{"iu", "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "iii", "}"}], "]"}], "-", "1"}]}]}], ",", 
                    RowBox[{"iu", "++"}]}], "]"}], ";", 
                    RowBox[{"newhh$line", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"jj", ";;", "All"}]}], "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"1", ";;", 
                    RowBox[{"jj", "-", "1"}]}]}], "\[RightDoubleBracket]"}]}],
                     "]"}], "}"}], ",", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "iu"}], "\[RightDoubleBracket]"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"{", "iii", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"iu", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}]}], "]"}]}]}], "]"}]}], 
                    "]"}]}]}]}], "]"}]}], ";", 
                    RowBox[{"pfpi", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}], ">",
                     "1"}], ",", 
                    RowBox[{"$line", "@@", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ",", 
                    "1"}], "]"}], " ", "#1"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"$line", "[", "i__", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Product]", "jj", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "i", "}"}], "]"}], "-", "1"}]], 
                    RowBox[{"e", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", 
                    RowBox[{"jj", "+", "1"}]}], "}"}], 
                    "\[RightDoubleBracket]"}]}]}]}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
                    RowBox[{"i", ">", "j"}]}], "\[RuleDelayed]", 
                    RowBox[{"-", 
                    RowBox[{"e", "[", 
                    RowBox[{"j", ",", "i"}], "]"}]}]}]}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"path", "[", "i__", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "iu", "}"}], ",", 
                    RowBox[{
                    RowBox[{"iu", "=", "2"}], ";", 
                    RowBox[{"While", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", "iu", 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], 
                    "]"}], "\[Equal]", "1"}], "&&", 
                    RowBox[{"iu", "\[LessEqual]", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "i", "}"}], "]"}], "-", "1"}]}]}], ",", 
                    RowBox[{"iu", "++"}]}], "]"}], ";", 
                    RowBox[{"newhh$line", "[", 
                    RowBox[{
                    RowBox[{"temp", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "iu"}], "\[RightDoubleBracket]"}], 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"iu", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}]}], "]"}]}]}], "]"}]}]}], 
                    "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"pathh", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"nn", "-", "1"}], "]"}], ",", 
                    RowBox[{"{", "nn", "}"}]}], "]"}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"pathh", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "===", 
                    RowBox[{"{", "}"}]}], ",", "1", ",", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", 
                    RowBox[{"Join", "@@", 
                    RowBox[{"Permutations", "/@", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], 
                    "]"}]}]}]], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{
                    RowBox[{"path", "[", 
                    RowBox[{
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Sequence", "@@", "i1"}], ",", "j1"}], "]"}], " ", 
                    RowBox[{"pathh", "[", 
                    RowBox[{
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"i", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], 
                    ",", "i1"}], "]"}], ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{"j", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "}"}], ",", "i1"}], "]"}]}], 
                    "]"}]}]}]}]}], "]"}]}]}], "]"}], "]"}]}], ";", 
                    RowBox[{"PlanarCubicTreespre", "=", 
                    RowBox[{"Expand", "[", 
                    RowBox[{
                    RowBox[{"culi", "@@", "orderingg"}], "//.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"culi", "[", "i__", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "i", "}"}], "]"}], "-", "1"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "j"}], "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"j", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}], "]"}], " ", 
                    RowBox[{"culi", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", "j"}], "\[RightDoubleBracket]"}]}], 
                    " ", 
                    RowBox[{"culi", "@@", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"j", "+", "1"}], ";;", "All"}], 
                    "\[RightDoubleBracket]"}]}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"culi", "[", "_", "]"}], "\[Rule]", "1"}]}], 
                    ")"}]}]}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"ampYMs", "=", 
                    RowBox[{"Function", "[", 
                    RowBox[{"sl", ",", 
                    RowBox[{
                    RowBox[{"fg", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"_e", "\[Rule]", "1"}]}], ")"}], " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"pfpi", ",", 
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], "\[Rule]", "1"}], "}"}]}]}], "]"}]}], 
                    "&"}], ")"}], "/@", "#1"}], "&"}], ")"}], "[", 
                    RowBox[{"Expand", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
                    RowBox[{"i", ">", "j"}]}], "\[RuleDelayed]", 
                    RowBox[{"-", 
                    RowBox[{"e", "[", 
                    RowBox[{"j", ",", "i"}], "]"}]}]}]}], "&"}], ")"}], "[", 
                    RowBox[{"sl", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "i1", "i"], 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "j1", "j"], 
                    RowBox[{"e", "[", 
                    RowBox[{"i1", ",", "j1"}], "]"}]}]}]}]}], "]"}], "]"}], 
                    "]"}]}], ";", 
                    FractionBox["fg", 
                    RowBox[{
                    RowBox[{"sl", "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"{", "_Integer", "}"}], "\[Rule]", 
                    RowBox[{"Sequence", "[", "]"}]}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    RowBox[{"v", "[", "i___", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Times", "@@", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s", "@@", "#1"}], "&"}], ")"}], "/@", 
                    RowBox[{"{", "i", "}"}]}]}]}]}]]}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s", "[", "i__", "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", "i"]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{
                    SubscriptBox["k", "i_"], ",", 
                    SubscriptBox["k", "j_"]}], "]"}], "\[RuleDelayed]", 
                    SubscriptBox["s", 
                    RowBox[{"i", ",", "j"}]]}], ",", 
                    RowBox[{
                    RowBox[{"cdot", "[", 
                    RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"i", "\[CenterDot]", "j"}]}]}], "}"}]}], "&"}], 
                    ")"}], "[", 
                    RowBox[{"ampYMs", "/@", "PlanarCubicTreespre"}], 
                    "]"}]}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`AmpYMs\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"AmpYMs[particles__,ordering_] produces a \
color-ordered YMs amplitude  \\ne.g. AmpYMs[{2, 3}, {4, 5}, {1, 6}, {1, 2, 3, \
4, 5, 6}], AmpYMs[{1, 2, 5}, {3, 4, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1}, {2, \
3}, {5, 4, 6}, {1, 2, 4, 5, 3, 6}]\\nwhere the last entry denotes the overall \
ordering. {1} denotes a gluon and the others scalar traces.\\nsee also: \
nCubicYMs, nCayleyYMs, PlanarCubicTrees\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{13., {2., 11.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{13., {2., 11.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "AmpYMs[particles__,ordering_] produces a color-ordered YMs amplitude  \n\
e.g. AmpYMs[{2, 3}, {4, 5}, {1, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1, 2, 5}, \
{3, 4, 6}, {1, 2, 3, 4, 5, 6}], AmpYMs[{1}, {2, 3}, {5, 4, 6}, {1, 2, 4, 5, \
3, 6}]\nwhere the last entry denotes the overall ordering. {1} denotes a \
gluon and the others scalar traces.\nsee also: nCubicYMs, nCayleyYMs, \
PlanarCubicTrees", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, $CellContext`AmpYMs, {$CellContext`AmpYMs[
         Pattern[$CellContext`particles, 
          BlankSequence[]], 
         Pattern[$CellContext`ordering, 
          Blank[]]] :> 
       Module[{$CellContext`orderingg, $CellContext`n, $CellContext`temp, \
$CellContext`nn, $CellContext`fshuffle, $CellContext`newhh$line, \
$CellContext`$line, $CellContext`pfpi, $CellContext`pathh, $CellContext`path, \
$CellContext`PlanarCubicTreespre, $CellContext`v, $CellContext`w, \
$CellContext`e, $CellContext`culi, $CellContext`ampYMs, $CellContext`fg}, \
$CellContext`n = Max[
            Flatten[{$CellContext`particles}]]; If[Length[
             SelectFirst[{$CellContext`particles}, Not[
               FreeQ[#, $CellContext`n]]& ]] === 1, 
           Print[
           "We suggest to set n as a biadjoint scalar"]]; \
$CellContext`orderingg = Part[
            RotateRight[
             Flatten[{$CellContext`ordering}], $CellContext`n - Part[
              Position[
               Flatten[{$CellContext`ordering}], $CellContext`n], 1, 1]], 
            Span[1, -2]]; $CellContext`temp = Join[
            Select[{$CellContext`particles}, FreeQ[#, $CellContext`n]& ], {
             Part[
              RotateRight[
               Part[
                Select[{$CellContext`particles}, Not[
                  FreeQ[#, $CellContext`n]]& ], 1], Length[
                 Part[
                  Select[{$CellContext`particles}, Not[
                    FreeQ[#, $CellContext`n]]& ], 1]] - Part[
                Position[
                 Part[
                  Select[{$CellContext`particles}, Not[
                    FreeQ[#, $CellContext`n]]& ], 1], $CellContext`n], 1, 1]], 
              Span[1, -2]]}]; $CellContext`nn = 
          Length[$CellContext`temp]; $CellContext`fshuffle[
            Pattern[$CellContext`list1, 
             Blank[]], 
            Pattern[$CellContext`list2, 
             Blank[]]] := Map[ReplacePart[
             Range[Length[$CellContext`list1] + Length[$CellContext`list2]], 
             Thread[Flatten[{#, 
                 Complement[
                  Range[
                  Length[$CellContext`list1] + 
                   Length[$CellContext`list2]], #]}] -> 
              Flatten[{$CellContext`list1, $CellContext`list2}]]]& , 
            Subsets[
             Range[Length[$CellContext`list1] + Length[$CellContext`list2]], {
             
              Length[$CellContext`list1]}]]; $CellContext`newhh$line[
            Pattern[$CellContext`i, 
             Blank[]], 
            Pattern[$CellContext`iii, 
             BlankNullSequence[]]] := If[Length[
              Part[$CellContext`i, 1]] > 1, 
            Sum[(((-1)^(Length[
                   
                   Part[$CellContext`i, 
                    1]] - $CellContext`bb) $CellContext`$line[
                 Part[$CellContext`i, 1, 1], 
                 Apply[Sequence, $CellContext`slott], 
                 Part[$CellContext`i, 1, $CellContext`bb], 
                 Apply[Sequence, 
                  Part[$CellContext`i, 
                   Span[2, -2], 1]], 
                 Part[$CellContext`i, -1, $CellContext`jj]]) $CellContext`cdot[
                Subscript[$CellContext`k, 
                 Part[$CellContext`i, 1, $CellContext`bb]], 
                Apply[Sequence, 
                 Table[
                  
                  Subscript[$CellContext`f, $CellContext`ju], \
{$CellContext`ju, 
                   Part[$CellContext`i, 
                    Span[2, -2], 1]}]], 
                Subscript[$CellContext`k, 
                 Part[$CellContext`i, -1, $CellContext`jj]]]) 
             If[Length[{$CellContext`iii}] === 0, 1, 
               Module[{$CellContext`iu}, $CellContext`iu = 1; While[
                  And[Length[
                    Part[$CellContext`temp, 
                    Part[{$CellContext`iii}, $CellContext`iu]]] == 
                   1, $CellContext`iu <= Length[{$CellContext`iii}] - 1], 
                  Increment[$CellContext`iu]]; $CellContext`newhh$line[
                  Join[{
                    Join[
                    Part[$CellContext`i, -1, 
                    Span[$CellContext`jj, All]], 
                    Part[$CellContext`i, -1, 
                    Span[1, $CellContext`jj - 1]]]}, 
                   Part[$CellContext`temp, 
                    Part[{$CellContext`iii}, 
                    Span[1, $CellContext`iu]]]], 
                  Apply[Sequence, 
                   Part[{$CellContext`iii}, 
                    Span[$CellContext`iu + 1, All]]]]]], {$CellContext`bb, 2, 
              
              Length[
               Part[$CellContext`i, 1]]}, {$CellContext`slott, 
              $CellContext`fshuffle[
               Part[$CellContext`i, 1, 
                Span[2, $CellContext`bb - 1]], 
               Reverse[
                Part[$CellContext`i, 1, 
                 Span[$CellContext`bb + 1, -1]]]]}, {$CellContext`jj, 
              Length[
               Part[$CellContext`i, -1]]}], 
            Sum[($CellContext`$line[
                Part[$CellContext`i, 1, 1], 
                Apply[Sequence, 
                 Part[$CellContext`i, 
                  Span[2, -2], 1]], 
                Part[$CellContext`i, -1, $CellContext`jj]] $CellContext`cdot[
                Subscript[$CellContext`\[Epsilon], 
                 Part[$CellContext`i, 1, 1]], 
                Apply[Sequence, 
                 Table[
                  
                  Subscript[$CellContext`f, $CellContext`ju], \
{$CellContext`ju, 
                   Part[$CellContext`i, 
                    Span[2, -2], 1]}]], 
                Subscript[$CellContext`k, 
                 Part[$CellContext`i, -1, $CellContext`jj]]]) 
             If[Length[{$CellContext`iii}] === 0, 1, 
               Module[{$CellContext`iu}, $CellContext`iu = 1; While[
                  And[Length[
                    Part[$CellContext`temp, 
                    Part[{$CellContext`iii}, $CellContext`iu]]] == 
                   1, $CellContext`iu <= Length[{$CellContext`iii}] - 1], 
                  Increment[$CellContext`iu]]; $CellContext`newhh$line[
                  Join[{
                    Join[
                    Part[$CellContext`i, -1, 
                    Span[$CellContext`jj, All]], 
                    Part[$CellContext`i, -1, 
                    Span[1, $CellContext`jj - 1]]]}, 
                   Part[$CellContext`temp, 
                    Part[{$CellContext`iii}, 
                    Span[1, $CellContext`iu]]]], 
                  Apply[Sequence, 
                   Part[{$CellContext`iii}, 
                    Span[$CellContext`iu + 1, All]]]]]], {$CellContext`jj, 
              Length[
               Part[$CellContext`i, -1]]}]]; $CellContext`pfpi = (ReplaceAll[
            ReplaceAll[If[Length[
                 Part[$CellContext`temp, -1]] > 1, 
               Apply[$CellContext`$line, 
                Part[$CellContext`temp, -1]], 1] #, $CellContext`$line[
               Pattern[$CellContext`i, 
                BlankSequence[]]] :> Product[
               Apply[$CellContext`e, 
                
                Part[{$CellContext`i}, {$CellContext`jj, $CellContext`jj + 
                  1}]], {$CellContext`jj, Length[{$CellContext`i}] - 1}]], 
            Condition[
              $CellContext`e[
               Pattern[$CellContext`i, 
                Blank[]], 
               Pattern[$CellContext`j, 
                
                Blank[]]], $CellContext`i > $CellContext`j] :> \
-$CellContext`e[$CellContext`j, $CellContext`i]]& )[
            (ReplaceAll[#, $CellContext`path[
               Pattern[$CellContext`i, 
                BlankSequence[]]] :> 
             Module[{$CellContext`iu}, $CellContext`iu = 2; While[
                 And[Length[
                    Part[$CellContext`temp, 
                    Part[{$CellContext`i}, $CellContext`iu]]] == 
                  1, $CellContext`iu <= Length[{$CellContext`i}] - 1], 
                 Increment[$CellContext`iu]]; $CellContext`newhh$line[
                 Part[$CellContext`temp, 
                  Part[{$CellContext`i}, 
                   Span[1, $CellContext`iu]]], 
                 Apply[Sequence, 
                  Part[{$CellContext`i}, 
                   Span[$CellContext`iu + 1, All]]]]]]& )[
             ReplaceRepeated[
              $CellContext`pathh[
               
               Range[$CellContext`nn - 
                1], {$CellContext`nn}], $CellContext`pathh[
                Pattern[$CellContext`i, 
                 Blank[]], 
                Pattern[$CellContext`j, 
                 Blank[]]] :> If[$CellContext`i === {}, 1, 
                Sum[$CellContext`path[
                   Part[$CellContext`i, 1], 
                   Apply[
                   Sequence, $CellContext`i1], $CellContext`j1] \
$CellContext`pathh[
                   Complement[
                    Part[$CellContext`i, 
                    Span[2, All]], $CellContext`i1], 
                   Join[$CellContext`j, {
                    
                    Part[$CellContext`i, 
                    1]}, $CellContext`i1]], {$CellContext`i1, 
                  Apply[Join, 
                   Map[Permutations, 
                    Subsets[
                    Part[$CellContext`i, 
                    Span[
                    2, All]]]]]}, {$CellContext`j1, $CellContext`j}]]]]]; \
$CellContext`PlanarCubicTreespre = Expand[
            ReplaceRepeated[
             
             Apply[$CellContext`culi, $CellContext`orderingg], \
{$CellContext`culi[
                Pattern[$CellContext`i, 
                 BlankSequence[]]] :> Sum[
                ReplaceAll[($CellContext`v[
                    Part[{$CellContext`i}, 
                    Span[1, $CellContext`j]], 
                    Part[{$CellContext`i}, 
                    Span[$CellContext`j + 1, All]]] Apply[$CellContext`culi, 
                    Part[{$CellContext`i}, 
                    Span[1, $CellContext`j]]]) Apply[$CellContext`culi, 
                   Part[{$CellContext`i}, 
                    Span[$CellContext`j + 1, All]]], $CellContext`culi[
                   Blank[]] -> 1], {$CellContext`j, Length[{$CellContext`i}] - 
                 1}]}]]; $CellContext`ampYMs = 
          Function[$CellContext`sl, $CellContext`fg = (Map[
              ReplaceAll[#, Blank[$CellContext`e] -> 1] 
               Coefficient[$CellContext`pfpi, 
                 ReplaceAll[#, {-1 -> 1}]]& , #]& )[
               Expand[
                (ReplaceAll[#, Condition[
                   $CellContext`e[
                    Pattern[$CellContext`i, 
                    Blank[]], 
                    Pattern[$CellContext`j, 
                    
                    Blank[]]], $CellContext`i > $CellContext`j] :> \
-$CellContext`e[$CellContext`j, $CellContext`i]]& )[
                 ReplaceAll[$CellContext`sl, $CellContext`v[
                    Pattern[$CellContext`i, 
                    Blank[]], 
                    Pattern[$CellContext`j, 
                    Blank[]]] :> Sum[
                    $CellContext`e[$CellContext`i1, $CellContext`j1], \
{$CellContext`i1, $CellContext`i}, {$CellContext`j1, $CellContext`j}]]]]]; \
$CellContext`fg/ReplaceAll[
              ReplaceAll[$CellContext`sl, {
                 Blank[Integer]} -> Sequence[]], $CellContext`v[
                Pattern[$CellContext`i, 
                 BlankNullSequence[]]] :> Apply[Times, 
                Map[Apply[$CellContext`s, #]& , {$CellContext`i}]]]]; (
          ReplaceAll[#, {$CellContext`s[
              Pattern[$CellContext`i, 
               BlankSequence[]]] :> 
            Subscript[$CellContext`s, $CellContext`i], $CellContext`cdot[
              Subscript[$CellContext`k, 
               Pattern[$CellContext`i, 
                Blank[]]], 
              Subscript[$CellContext`k, 
               Pattern[$CellContext`j, 
                Blank[]]]] :> 
            Subscript[$CellContext`s, $CellContext`i, $CellContext`j], \
$CellContext`cdot[
              Pattern[$CellContext`i, 
               Blank[]], 
              Pattern[$CellContext`j, 
               Blank[]]] :> CenterDot[$CellContext`i, $CellContext`j]}]& )[
           Map[$CellContext`ampYMs, $CellContext`PlanarCubicTreespre]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Global`AmpYMs"], False]]], "Output",
 CellChangeTimes->{{3.826556080106192*^9, 3.82655610198461*^9}, {
   3.826556147963066*^9, 3.826556173027026*^9}, {3.826559491705298*^9, 
   3.8265595140532503`*^9}, 3.826562696610023*^9, 3.826607357663892*^9, 
   3.8266202578304462`*^9, 3.826620560673966*^9, 3.826621803371676*^9, 
   3.826622154566297*^9},
 CellLabel->
  "Out[1510]=",ExpressionUUID->"32b2627e-ffb6-4d7c-b562-5e722325a45c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"More", " ", "Examples"}], "*)"}], "Subsubsection"]], "Input",
 CellChangeTimes->{{3.826621865059989*^9, 
  3.82662190020865*^9}},ExpressionUUID->"92cb323f-9106-4e62-86d7-\
712a5b318e27"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"NLSM", " ", "and", " ", "sGal"}], "*)"}], 
  "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8266073283977957`*^9, 3.826607507392425*^9}, {
  3.826607580623301*^9, 3.826607655151135*^9}, {3.8266077434585867`*^9, 
  3.826607745488155*^9}, {3.826620277864182*^9, 3.826620341080452*^9}, {
  3.826620731915865*^9, 3.826620788950315*^9}, {3.826621916352686*^9, 
  3.8266219350524263`*^9}, {3.8266219678648357`*^9, 
  3.826621974046158*^9}},ExpressionUUID->"485d57ab-b865-46eb-b54a-\
f6b48d447207"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Using", " ", 
    RowBox[{"nCayley", "**"}], "*", " ", "to", " ", "generate", " ", 
    RowBox[{"nCubic", "**"}], "*"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCayleyNLSM", "@@", "#"}], " ", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{"Signature", "/@", "#"}], ")"}]}]}], "&"}], "/@", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], "//",
       "Total"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicNLSM", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "4"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ",", 
       RowBox[{"Range", "@", "6"}]}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicNLSM", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4"}], "]"}], 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "]"}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Using", " ", "nCubic"}], "**"}], "*", "  ", "to", " ", 
     "generate", " ", "the", " ", "full", " ", "amplitudes"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllCubicTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicsGal", "@", "#"}], "/", "#"}], "  ", "&"}], "/@", 
      "%"}], "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpsGal", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%%", "-", "%"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{
          SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"Sequence", "@@", "j"}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", 
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}]}]}], 
        "/.", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"i", ",", "j"}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "@", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", 
          RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"Sequence", "@@", "j"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", " ", 
             RowBox[{
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"n", "-", "1"}], "]"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{";;", 
                RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
          "]"}]}]}]}], "&"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ordering", "=", 
     RowBox[{"RandomSample", "[", 
      RowBox[{
       RowBox[{"Range", "@", "n"}], ",", "n"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PlanarCubicTrees", "@", "ordering"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCubicNLSM", "[", "#", "]"}], "/", "#"}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"g_", ",", "i_"}], "\[RightAngleBracket]"}], 
         "\[RuleDelayed]", "  ", 
         RowBox[{"sgn", "[", 
          RowBox[{"i", ",", "     ", 
           RowBox[{
            RowBox[{"RotateLeft", "[", 
             RowBox[{"ordering", ",", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"ordering", ",", 
                 RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", 
              RowBox[{"-", "2"}]}], "]"}], "]"}]}], "    ", "]"}]}]}], "  ", 
       "&"}], "/@", "%"}], "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicNLSM", "[", 
         RowBox[{"#", ",", "ordering"}], "]"}], "/", "#"}], " ", "&"}], "/@", 
      "%%"}], "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpNLSM", "@", "ordering"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"%%%", "-", "%"}], ",", 
       RowBox[{"%%", "-", "%"}]}], "}"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{
          SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"Sequence", "@@", "j"}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", 
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}]}]}], 
        "/.", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"i", ",", "j"}]], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "@", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", 
          RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"Sequence", "@@", "j"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", " ", 
             RowBox[{
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"Range", "[", 
                 RowBox[{"n", "-", "1"}], "]"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{";;", 
                RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
          "]"}]}]}]}], "&"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Using", "  ", 
     RowBox[{"nCayley", "**"}], "*", " ", "to", " ", "generate", " ", "the", 
     " ", "full", " ", "amplitudes"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Echo", "[", 
     RowBox[{
      RowBox[{"ordering", "=", 
       RowBox[{"RandomSample", "[", 
        RowBox[{
         RowBox[{"Range", "@", "n"}], ",", "n"}], "]"}]}], ",", 
      "\"\<ordering\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orderingg", "=", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"ordering", ",", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"ordering", ",", 
           RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllLabelledTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCayleyNLSM", "@@", "#"}], " ", 
        RowBox[{"cay", "@@", "#"}]}], " ", "&"}], "/@", "%"}], "//", 
     "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "^", "2"}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"cay", "@", "i__"}], "^", "2"}], "\[RuleDelayed]", " ", 
          RowBox[{"CaytoCubic", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "i", "}"}]}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"cay", "@", "i__"}], " ", 
           RowBox[{"cay", "@", "j__"}]}], "\[RuleDelayed]", " ", 
          RowBox[{"CaytoCubic", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "j", "}"}]}], "]"}]}]}], " ", "}"}]}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"AmpsGal", "@", "n"}], "-", "%"}], "/.", 
        RowBox[{
         RowBox[{"s", "@", "i__"}], "\[RuleDelayed]", " ", 
         SubscriptBox["s", "i"]}]}], "/.", 
       RowBox[{
        SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"Sequence", "@@", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", 
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"{", "i", "}"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"i", ",", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
     
     RowBox[{
      SubscriptBox["s", 
       RowBox[{
        RowBox[{"n", "-", "2"}], ",", 
        RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"Sequence", "@@", "j"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", 
           RowBox[{
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", 
              RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
        "]"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
     RowBox[{"Prime", "[", 
      RowBox[{
       RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%%%", "  ", 
       RowBox[{"cay", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"orderingg", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"orderingg", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"Length", "@", "orderingg"}], "-", "1"}]}], "}"}]}], 
         "]"}]}]}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"cay", "@", "i__"}], "^", "2"}], "\[RuleDelayed]", " ", 
          RowBox[{"CaytoCubic", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "i", "}"}]}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"cay", "@", "i__"}], " ", 
           RowBox[{"cay", "@", "j__"}]}], "\[RuleDelayed]", " ", 
          RowBox[{"CaytoCubic", "[", 
           RowBox[{
            RowBox[{"{", "i", "}"}], ",", 
            RowBox[{"{", "j", "}"}]}], "]"}]}]}], " ", "}"}]}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"AmpNLSM", "@", "ordering"}], "-", "%"}], "/.", 
        RowBox[{
         RowBox[{"s", "@", "i__"}], "\[RuleDelayed]", " ", 
         SubscriptBox["s", "i"]}]}], "/.", 
       RowBox[{
        SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"Sequence", "@@", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", 
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"{", "i", "}"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], "]"}]}]}], "/.", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"i", ",", "j"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
     
     RowBox[{
      SubscriptBox["s", 
       RowBox[{
        RowBox[{"n", "-", "2"}], ",", 
        RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"Sequence", "@@", "j"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", 
           RowBox[{
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"n", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{";;", 
              RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
        "]"}]}]}]}], "/.", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
     RowBox[{"Prime", "[", 
      RowBox[{
       RowBox[{"100", "i"}], "+", "j"}], "]"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8266073283977957`*^9, 3.826607507392425*^9}, {
  3.826607580623301*^9, 3.826607655151135*^9}, {3.8266077434585867`*^9, 
  3.826607745488155*^9}, {3.826620277864182*^9, 3.826620341080452*^9}, {
  3.826620731915865*^9, 3.826620788950315*^9}, {3.826621916352686*^9, 
  3.8266219350524263`*^9}, {3.8266219678648357`*^9, 3.826621974046298*^9}},
 CellLabel->
  "In[1432]:=",ExpressionUUID->"02ce1829-0511-4bb6-972b-35feb03edc36"]
}, Closed]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.826620278212715*^9, 3.826620341329884*^9}, 
   3.826620569212315*^9, {3.8266207430963306`*^9, 3.826620789183805*^9}, 
   3.82662211008565*^9},
 CellLabel->
  "Out[1439]=",ExpressionUUID->"03346715-1c32-4c2b-8316-93159dc186c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.826620278212715*^9, 3.826620341329884*^9}, 
   3.826620569212315*^9, {3.8266207430963306`*^9, 3.826620789183805*^9}, 
   3.826622110094846*^9},
 CellLabel->
  "Out[1446]=",ExpressionUUID->"80b43b0d-279e-43c0-a066-c2157a0fdd28"],

Cell[BoxData[
 RowBox[{
  TagBox["\<\"ordering\"\>",
   "EchoLabel"], " ", 
  RowBox[{"{", 
   RowBox[{"2", ",", "1", ",", "5", ",", "3", ",", "6", ",", "4"}], 
   "}"}]}]], "Echo",
 CellChangeTimes->{
  3.826622110100297*^9},ExpressionUUID->"3af05bd9-8206-46ba-9273-\
a89dbbf889be"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.826620278212715*^9, 3.826620341329884*^9}, 
   3.826620569212315*^9, {3.8266207430963306`*^9, 3.826620789183805*^9}, 
   3.8266221189169083`*^9},
 CellLabel->
  "Out[1453]=",ExpressionUUID->"02100268-6982-43a6-a5d0-cb4fc0e23d70"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.826620278212715*^9, 3.826620341329884*^9}, 
   3.826620569212315*^9, {3.8266207430963306`*^9, 3.826620789183805*^9}, 
   3.8266221190509768`*^9},
 CellLabel->
  "Out[1455]=",ExpressionUUID->"d6331a67-b980-4651-baac-2bac6b058531"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"YM", ",", " ", "GR", ",", " ", "BI"}], "*)"}], 
  "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8266073283977957`*^9, 3.826607507392425*^9}, {
  3.826607580623301*^9, 3.8266077364944353`*^9}, {3.826615023796585*^9, 
  3.826615038635404*^9}, {3.826620365862012*^9, 3.826620381275878*^9}, {
  3.826621980718841*^9, 
  3.826622019906536*^9}},ExpressionUUID->"8365e8cb-fa84-4da2-9df8-\
1129432dc4af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "nCayleyYM", " ", "to", " ", "generate", " ", "nCubicYM"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCayleyYM", "@@", "#"}], " ", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{"Signature", "/@", "#"}], ")"}]}]}], "&"}], "/@", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"s", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "]"}]}], "//", "Total"}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicYM", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ",", 
       RowBox[{"Range", "@", "5"}]}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicYM", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Using", " ", 
     RowBox[{"nCubic", "**"}], "*", " ", "or", " ", 
     RowBox[{"nCayley", "**"}], "*", " ", "to", " ", "generate", " ", "the", 
     " ", "full", " ", "amplitudes"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllCubicTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicGR", "@", "#"}], "/", "#"}], "  ", "&"}], "/@", "%"}], 
     "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpGR", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "-", "%"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
             SubscriptBox["s", 
              RowBox[{"i", ",", "j"}]]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], 
         "  ", "}"}]}], "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllCubicTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicBI", "@", "#"}], "/", "#"}], "  ", "&"}], "/@", "%"}], 
     "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpBI", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "-", "%"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
             SubscriptBox["s", 
              RowBox[{"i", ",", "j"}]]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], 
         "  ", "}"}]}], "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Echo", "[", 
     RowBox[{
      RowBox[{"ordering", "=", 
       RowBox[{"RandomSample", "[", 
        RowBox[{
         RowBox[{"Range", "@", "n"}], ",", "n"}], "]"}]}], ",", 
      "\"\<ordering\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PlanarCubicTrees", "@", "ordering"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"nCubicYM", "[", "#", "]"}], "/", "#"}], " ", "/.", " ", 
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"g_", ",", "i_"}], "\[RightAngleBracket]"}], 
          "\[RuleDelayed]", "  ", 
          RowBox[{"sgn", "[", 
           RowBox[{"i", ",", "     ", 
            RowBox[{
             RowBox[{"RotateLeft", "[", 
              RowBox[{"ordering", ",", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"ordering", ",", 
                  RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{";;", 
               RowBox[{"-", "2"}]}], "]"}], "]"}]}], "    ", "]"}]}]}], "  ", 
        "&"}], "/@", "%"}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCubicYM", "[", 
          RowBox[{"#", ",", "ordering"}], "]"}], "/", "#"}], " ", "&"}], "/@",
        "%%"}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orderingg", "=", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"ordering", ",", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"ordering", ",", 
           RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllLabelledTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCayleyYM", "@@", "#"}], " ", 
        RowBox[{"cay", "@@", "#"}]}], " ", "&"}], "/@", "%"}], "//", 
     "Total"}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "  ", 
        RowBox[{"cay", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"orderingg", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"orderingg", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"Length", "@", "orderingg"}], "-", "1"}]}], "}"}]}], 
          "]"}]}]}], "//", "Expand"}], "//", 
      RowBox[{
       RowBox[{"#", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"cay", "@", "i__"}], "^", "2"}], "\[RuleDelayed]", " ", 
           RowBox[{"CaytoCubic", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"cay", "@", "i__"}], " ", 
            RowBox[{"cay", "@", "j__"}]}], "\[RuleDelayed]", " ", 
           RowBox[{"CaytoCubic", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", 
             RowBox[{"{", "j", "}"}]}], "]"}]}]}], " ", "}"}]}], "&"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp4", "=", 
     RowBox[{"AmpYM", "@", "ordering"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"amp1", "-", "amp4"}], ",", 
      RowBox[{"amp2", "-", "amp4"}], ",", 
      RowBox[{"amp3", "-", "amp4"}]}], "}"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "  ", 
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], " ", ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}]}], " ", "}"}]}],
        "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8266073283977957`*^9, 3.826607507392425*^9}, {
  3.826607580623301*^9, 3.8266077364944353`*^9}, {3.826615023796585*^9, 
  3.826615038635404*^9}, {3.826620365862012*^9, 3.826620381275878*^9}, {
  3.826621980718841*^9, 3.826622019906707*^9}},
 CellLabel->
  "In[1456]:=",ExpressionUUID->"2ba05c12-6fa6-4318-87a5-d76fab466c26"]
}, Closed]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82662212464861*^9},
 CellLabel->
  "Out[1463]=",ExpressionUUID->"4244458b-39f4-4422-8500-1efd7404f9ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82662212469249*^9},
 CellLabel->
  "Out[1468]=",ExpressionUUID->"11644fbd-e732-4d66-a4b1-beaf3ff42826"],

Cell[BoxData[
 RowBox[{
  TagBox["\<\"ordering\"\>",
   "EchoLabel"], " ", 
  RowBox[{"{", 
   RowBox[{"2", ",", "1", ",", "5", ",", "4", ",", "3"}], "}"}]}]], "Echo",
 CellChangeTimes->{
  3.826622124696473*^9},ExpressionUUID->"4db70df8-40c6-49c0-a5f4-\
8b4b4829d1ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.826622124980225*^9},
 CellLabel->
  "Out[1479]=",ExpressionUUID->"ca117886-af2d-4f68-a422-1b95b58856d3"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"YMs", ",", " ", "EYM", ",", " ", "DBI"}], "*)"}], 
  "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.826622029662653*^9, 3.826622033430632*^9}, 
   3.826622072331458*^9},ExpressionUUID->"189f97c2-1f4a-44a6-acc2-\
5b46925031d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "nCayleyYMS", " ", "to", " ", "generate", " ", "nCubicYMS"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCayleyYMs", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5"}], "}"}]}], "]"}], " ", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{"Signature", "/@", "#"}], ")"}]}]}], "&"}], "/@", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], 
         RowBox[{"s", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}], "//", 
      "Total"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicYMs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"4", ",", "5"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"Range", "@", "6"}]}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nCubicYMs", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"4", ",", "5"}], "]"}], 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "//", "Simplify"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Using", " ", "nCubic"}], "**"}], "*", "  ", "or", " ", 
     RowBox[{"nCayley", "**"}], "*", " ", "to", " ", "generate", " ", "the", 
     " ", "full", " ", "amplitudes"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"particles", "=", 
     RowBox[{"Sequence", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Particles are \>\"", " ", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"{", "particles", "}"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllCubicTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicEYM", "[", 
         RowBox[{"#", ",", "particles"}], "]"}], "/", "#"}], "  ", "&"}], "/@",
       "%"}], "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpEYM", "@", "particles"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "-", "%"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "  ", 
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], " ", ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}]}], " ", "}"}]}],
        "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllCubicTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCubicDBI", "[", 
         RowBox[{"#", ",", "particles"}], "]"}], "/", "#"}], "  ", "&"}], "/@",
       "%"}], "//", "Total"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AmpDBI", "@", "particles"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "-", "%"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "  ", 
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], " ", ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}]}], " ", "}"}]}],
        "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Echo", "[", 
     RowBox[{
      RowBox[{"ordering", "=", 
       RowBox[{"RandomSample", "[", 
        RowBox[{
         RowBox[{"Range", "@", "n"}], ",", "n"}], "]"}]}], ",", 
      "\"\<ordering\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"particles", "=", 
     RowBox[{"Sequence", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Particles are \>\"", " ", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"{", "particles", "}"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PlanarCubicTrees", "@", "ordering"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"nCubicYMs", "[", 
           RowBox[{"#", ",", "particles"}], "  ", "]"}], "/", "#"}], " ", "/.",
          " ", 
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"g_", ",", "i_"}], "\[RightAngleBracket]"}], 
          "\[RuleDelayed]", "  ", 
          RowBox[{"sgn", "[", 
           RowBox[{"i", ",", "     ", 
            RowBox[{
             RowBox[{"RotateLeft", "[", 
              RowBox[{"ordering", ",", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"ordering", ",", 
                  RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{";;", 
               RowBox[{"-", "2"}]}], "]"}], "]"}]}], "    ", "]"}]}]}], "  ", 
        "&"}], "/@", "%"}], "//", "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"nCubicYMs", "[", 
          RowBox[{"#", ",", "particles", ",", "ordering"}], "]"}], "/", "#"}],
         " ", "&"}], "/@", "%%"}], "//", "Total"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orderingg", "=", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"ordering", ",", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"ordering", ",", 
           RowBox[{"Max", "@", "ordering"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllLabelledTrees", "@", "n"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"nCayleyYMs", "[", 
         RowBox[{"#", ",", " ", "particles"}], "]"}], " ", 
        RowBox[{"cay", "@@", "#"}]}], " ", "&"}], "/@", "%"}], "//", 
     "Total"}], " ", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "  ", 
        RowBox[{"cay", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"orderingg", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"orderingg", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"Length", "@", "orderingg"}], "-", "1"}]}], "}"}]}], 
          "]"}]}]}], "//", "Expand"}], "//", 
      RowBox[{
       RowBox[{"#", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"cay", "@", "i__"}], "^", "2"}], "\[RuleDelayed]", " ", 
           RowBox[{"CaytoCubic", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", 
             RowBox[{"{", "i", "}"}]}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"cay", "@", "i__"}], " ", 
            RowBox[{"cay", "@", "j__"}]}], "\[RuleDelayed]", " ", 
           RowBox[{"CaytoCubic", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", 
             RowBox[{"{", "j", "}"}]}], "]"}]}]}], " ", "}"}]}], "&"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"amp4", "=", 
     RowBox[{"AmpYMs", "[", 
      RowBox[{"particles", ",", "ordering"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"amp1", "-", "amp4"}], ",", 
      RowBox[{"amp2", "-", "amp4"}], ",", 
      RowBox[{"amp3", "-", "amp4"}]}], "}"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "/.", "reducecdot"}], "  ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "i_"], "\[CenterDot]", 
              SubscriptBox["k", "j_"]}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "  ", 
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]]}]}]}], "/.", 
           RowBox[{
            SubscriptBox["s", "i__"], "\[RuleDelayed]", "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", " ", 
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"{", "i", "}"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}]}], "  ", "}"}]}], 
             "]"}]}]}], "/.", 
          RowBox[{
           SubscriptBox["s", 
            RowBox[{"i_", ",", "n"}]], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              SubscriptBox["s", 
               RowBox[{"i", ",", "j"}]], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}]}], "/.", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}]}]], "\[Rule]", " ", 
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", "j"}]], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], "  ", "}"}]}], 
            "]"}]}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], " ",
           ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
            SubscriptBox["k", "n"]}], "\[RuleDelayed]", " ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "i"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{
                  RowBox[{"Range", "@", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ",", 
                  RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}], " ", ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
            SubscriptBox["k", 
             RowBox[{"n", "-", "1"}]]}], "\[Rule]", "  ", 
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["t\[Epsilon]", "n"], "\[CenterDot]", 
               SubscriptBox["k", "j"]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}]}]}], " ", "}"}]}],
        "/.", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"i_", ",", "j_"}]], "\[RuleDelayed]", " ", 
        RowBox[{"Prime", "[", 
         RowBox[{
          RowBox[{"100", "i"}], "+", "j"}], "]"}]}]}], "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"200", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"20", "j"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["k", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"300", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["t\[Epsilon]", "i_"], "\[CenterDot]", 
          SubscriptBox["t\[Epsilon]", "j_"]}], "\[RuleDelayed]", " ", 
         RowBox[{"Prime", "[", 
          RowBox[{
           RowBox[{"400", "i"}], "+", 
           RowBox[{"10", "j"}]}], "]"}]}]}], "}"}]}], "&"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.826614557262371*^9, 3.826614701758847*^9}, {
  3.826614833725259*^9, 3.826614846542553*^9}, {3.826614884142709*^9, 
  3.826614902828959*^9}, {3.8266208245161877`*^9, 3.826620943736023*^9}, {
  3.826621009529764*^9, 3.8266210122634487`*^9}, {3.826621843286373*^9, 
  3.826621852908565*^9}, {3.8266220473867064`*^9, 3.826622072332945*^9}},
 CellLabel->
  "In[1480]:=",ExpressionUUID->"8840932e-4dd8-4ed5-8635-bd6435a52821"]
}, Closed]],

Cell[BoxData["\<\"Particles are {{1, 2}, {3}, {4, 5}}\"\>"], "Print",
 CellChangeTimes->{
  3.82662094402499*^9, 3.826621012740321*^9, {3.826621837448668*^9, 
   3.8266218558482437`*^9}, 3.826622075344977*^9, 3.826622135941383*^9},
 CellLabel->
  "During evaluation of \
In[1480]:=",ExpressionUUID->"3265c593-4e78-4f5a-87b7-bfa572da18c0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.82661464920788*^9, 3.8266146763022327`*^9}, {
   3.826614842744976*^9, 3.82661485322692*^9}, {3.826614885722966*^9, 
   3.826614903158833*^9}, 3.826615055894161*^9, {3.826620827309534*^9, 
   3.826620893754383*^9}, 3.8266209441421003`*^9, 3.82662101289279*^9, {
   3.8266218376005917`*^9, 3.82662185600292*^9}, 3.826622075494327*^9, 
   3.82662213607565*^9},
 CellLabel->
  "Out[1489]=",ExpressionUUID->"8a6d87d3-849b-4ade-b593-b2017087ecfc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.82661464920788*^9, 3.8266146763022327`*^9}, {
   3.826614842744976*^9, 3.82661485322692*^9}, {3.826614885722966*^9, 
   3.826614903158833*^9}, 3.826615055894161*^9, {3.826620827309534*^9, 
   3.826620893754383*^9}, 3.8266209441421003`*^9, 3.82662101289279*^9, {
   3.8266218376005917`*^9, 3.82662185600292*^9}, 3.826622075494327*^9, 
   3.826622136129403*^9},
 CellLabel->
  "Out[1493]=",ExpressionUUID->"0771184a-9f93-4341-9522-27481e5d9fdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox["\<\"ordering\"\>",
   "EchoLabel"], " ", 
  RowBox[{"{", 
   RowBox[{"4", ",", "2", ",", "6", ",", "3", ",", "1", ",", "5"}], 
   "}"}]}]], "Echo",
 CellChangeTimes->{
  3.82662213613422*^9},ExpressionUUID->"b942c869-f7e5-4ec6-a7f4-4d48b2159dc1"],

Cell[BoxData["\<\"Particles are {{1, 2}, {3}, {4, 5, 6}}\"\>"], "Print",
 CellChangeTimes->{
  3.82662094402499*^9, 3.826621012740321*^9, {3.826621837448668*^9, 
   3.8266218558482437`*^9}, 3.826622075344977*^9, 3.826622136148283*^9},
 CellLabel->
  "During evaluation of \
In[1480]:=",ExpressionUUID->"033ef976-5d74-4ea3-b4c7-cac8b3f04420"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.82661464920788*^9, 3.8266146763022327`*^9}, {
   3.826614842744976*^9, 3.82661485322692*^9}, {3.826614885722966*^9, 
   3.826614903158833*^9}, 3.826615055894161*^9, {3.826620827309534*^9, 
   3.826620893754383*^9}, 3.8266209441421003`*^9, 3.82662101289279*^9, {
   3.8266218376005917`*^9, 3.82662185600292*^9}, 3.826622075494327*^9, 
   3.8266221362600327`*^9},
 CellLabel->
  "Out[1506]=",ExpressionUUID->"c713235a-73e4-4ec8-82e0-fc03d60636e9"]
},
WindowSize->{Full, Full},
WindowMargins->{{291, Automatic}, {Automatic, 50}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 12396, 360, 1184, "Input",ExpressionUUID->"59c80b36-ca8b-4c5b-823e-b401c79a17ff"],
Cell[12979, 384, 2169, 58, 42, "Output",ExpressionUUID->"2ee7c65f-296f-4043-9987-7b60ddc3e5a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15185, 447, 912, 21, 146, "Input",ExpressionUUID->"af17ff6c-b1e8-466a-801e-ad7ea53c8459"],
Cell[16100, 470, 20360, 467, 208, "Output",ExpressionUUID->"8a27f998-956f-4322-a693-71a4ea8ab603"],
Cell[36463, 939, 45313, 1015, 208, "Output",ExpressionUUID->"9485b98f-eb71-48e6-86a2-4b5be96ec651"],
Cell[81779, 1956, 16532, 388, 179, "Output",ExpressionUUID->"5ab96548-7178-439b-b14e-c0b4207d525c"],
Cell[98314, 2346, 51955, 1146, 206, "Output",ExpressionUUID->"32b2627e-ffb6-4d7c-b562-5e722325a45c"]
}, Open  ]],
Cell[150284, 3495, 240, 6, 47, "Input",ExpressionUUID->"92cb323f-9106-4e62-86d7-712a5b318e27"],
Cell[CellGroupData[{
Cell[150549, 3505, 603, 12, 47, "Input",ExpressionUUID->"485d57ab-b865-46eb-b54a-f6b48d447207",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[151155, 3519, 16804, 485, 1286, "Input",ExpressionUUID->"02ce1829-0511-4bb6-972b-35feb03edc36",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[167974, 4007, 277, 5, 40, "Output",ExpressionUUID->"03346715-1c32-4c2b-8316-93159dc186c4"],
Cell[168254, 4014, 323, 7, 42, "Output",ExpressionUUID->"80b43b0d-279e-43c0-a066-c2157a0fdd28"],
Cell[168580, 4023, 283, 9, 32, "Echo",ExpressionUUID->"3af05bd9-8206-46ba-9273-a89dbbf889be"],
Cell[168866, 4034, 280, 5, 42, "Output",ExpressionUUID->"02100268-6982-43a6-a5d0-cb4fc0e23d70"],
Cell[169149, 4041, 280, 5, 42, "Output",ExpressionUUID->"d6331a67-b980-4651-baac-2bac6b058531"],
Cell[CellGroupData[{
Cell[169454, 4050, 509, 11, 47, "Input",ExpressionUUID->"8365e8cb-fa84-4da2-9df8-1129432dc4af",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[169966, 4063, 24870, 682, 1512, "Input",ExpressionUUID->"2ba05c12-6fa6-4318-87a5-d76fab466c26",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[194851, 4748, 153, 3, 40, "Output",ExpressionUUID->"4244458b-39f4-4422-8500-1efd7404f9ab"],
Cell[195007, 4753, 153, 3, 42, "Output",ExpressionUUID->"11644fbd-e732-4d66-a4b1-beaf3ff42826"],
Cell[195163, 4758, 269, 8, 32, "Echo",ExpressionUUID->"4db70df8-40c6-49c0-a5f4-8b4b4829d1ad"],
Cell[195435, 4768, 209, 5, 42, "Output",ExpressionUUID->"ca117886-af2d-4f68-a422-1b95b58856d3"],
Cell[CellGroupData[{
Cell[195669, 4777, 338, 8, 47, "Input",ExpressionUUID->"189f97c2-1f4a-44a6-acc2-5b46925031d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[196010, 4787, 29434, 806, 1617, "Input",ExpressionUUID->"8840932e-4dd8-4ed5-8635-bd6435a52821",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[225459, 5596, 338, 6, 28, "Print",ExpressionUUID->"3265c593-4e78-4f5a-87b7-bfa572da18c0"],
Cell[225800, 5604, 493, 8, 42, "Output",ExpressionUUID->"8a6d87d3-849b-4ade-b593-b2017087ecfc"],
Cell[226296, 5614, 494, 8, 42, "Output",ExpressionUUID->"0771184a-9f93-4341-9522-27481e5d9fdd"],
Cell[CellGroupData[{
Cell[226815, 5626, 280, 8, 32, "Echo",ExpressionUUID->"b942c869-f7e5-4ec6-a7f4-4d48b2159dc1"],
Cell[227098, 5636, 341, 6, 29, "Print",ExpressionUUID->"033ef976-5d74-4ea3-b4c7-cac8b3f04420"]
}, Open  ]],
Cell[227454, 5645, 551, 10, 42, "Output",ExpressionUUID->"c713235a-73e4-4ec8-82e0-fc03d60636e9"]
}
]
*)


